Counting Cohesive Subgraphs with Hereditary Properties

Counting small cohesive subgraphs in a graph is a fundamental operation with numerous applications in graph analysis. Previous studies on cohesive subgraph counting are mainly based on the clique model, which aim to count the number of $k$-cliques in a graph with a small $k$. However, the clique model often proves too restrictive for practical use. To address this issue, we investigate a new problem of counting cohesive subgraphs that adhere to the hereditary property. Here the hereditary property means that if a graph $G$ has a property $\mathcal{P}$, then any induced subgraph of $G$ also has a property $\mathcal{P}$. To count these hereditary cohesive subgraphs (\hcss), we propose a new listing-based framework called \hcslist, which employs a backtracking enumeration procedure to count all \hcss. A notable limitation of \hcslist is that it requires enumerating all \hcss, making it intractable for large and dense graphs due to the exponential growth in the number of \hcss with respect to graph size. To overcome this limitation, we propose a novel pivot-based framework called \hcspivot, which can count most \hcss in a combinatorial manner without explicitly listing them. Two additional noteworthy features of \hcspivot is its ability to (1) simultaneously count \hcss of any size and (2) simultaneously count \hcss for each vertex or each edge, while \hcslist is only capable of counting a specific size of \hcs and obtaining a total count of \hcss in a graph. We focus specifically on two \hcs: $s$-defective clique and $s$-plex, with several non-trivial pruning techniques to enhance the efficiency. We conduct extensive experiments on 8 large real-world graphs, and the results demonstrate the high efficiency and effectiveness of our solutions.

==> graphs/cnt/cnt.py <==
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42
# plt.rcParams["font.weight"] = "bold"
# plt.rcParams["axes.labelweight"] = "bold"
# plt.rcParams["text.usetex"]= True
# mpl.use('pgf')
# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })

# mpl.rcParams['mathtext.rm'] = 'Bitstream Vera Sans'
# mpl.rcParams['mathtext.it'] = 'Bitstream Vera Sans:italic'
# mpl.rcParams['mathtext.bf'] = 'Bitstream Vera Sans:bold'

#epi
sdcc1= [175634244, 393788132, 847310060, 1645177741, 2781580689, 4017476235, 4900155266, 5005012200, 4249297469, 2975998424, 1704102390, 788951983, 291038255, 83901532, 18418077]
sdcc2= [1487643771, 2469527312, 4623008665, 8483517221, 14206822741, 20938280393, 26612971261, 28770493207, 26166853733, 19829260687, 12399328472, 6327325459, 2598843493, 843817889, 211415155]
pc1= [381271153, 988995416, 2431283038, 5486429778, 11039664901, 19502093496, 29998325561, 39949092741, 45816668368, 45016867678, 37692432913, 26742722277, 15975303100, 7973899411, 3294746632]
pc2= [26401113447, 40225191303, 78521976386, 161801177770, 325626515711, 611348928807, 1045753878053, 1612478602745, 2228017454319, 2744171322020, 2996131645249, 2884258192178, 2436555238104, 1798980338104, 1156543086608]
clique20 =  [17417432, 45703641, 104164178, 202460776, 331299742, 453092709, 515393208, 485472137, 376766712, 239370825, 123441313, 51084931, 16709526, 4233285, 808444]

#dbl
# sdcc1= [276736870, 4309022731, 61528910058, 781823299603, 8846924153135, 89792167246879, 823944520162778, 6885592213096178, 52740263671732960, 372306576786891520, 2433855440582597120, 14795629171378587648, 83946163685976752128, 445956934491230568448, 2224573836010243751936]
# sdcc2= [370720893, 4826022849, 64628118640, 800710963372, 8971600334164, 90649649735654, 829613557484555, 6919888220294714, 52926947996729104, 373219536937966080, 2437881983376631296, 14811726856023160832, 84004793706701438976, 446152353556484325376, 2225172290666482368512]
# pc1= [276899552, 4309348758, 61530339517, 781829706657, 8846948371179, 89792243069573, 823944718150564, 6885592648705846, 52740264487364784, 372306578097942144, 2433855442404793856, 14795629173580634112, 83946163688299429888, 445956934493373595648, 2224573836011973902336]
# pc2= [619203530, 5430728213, 68189177147, 817823049729, 9036214780719, 90846097418935, 830105255238977, 6920919626698475, 52928788621745152, 373222369666988928, 2437885792597712896, 14811731390302918656, 84004798544811589632, 446152358234325516288, 2225172294794788995072]
# clique20 =  [262663639, 4221802226, 60913718813, 777232734905, 8813264533265, 89563892212629, 822551101011469, 6877984433680807, 52703020644606208, 372142261211681152, 2433198441660069888, 14793236177633335296, 83938187484320350208, 445932507870834589696, 2224504867233374142464]
data = [sdcc1,sdcc2,pc1,pc2,clique20]
# dName = [r'$1$-dclique', r'$2$-dclique', r'$1$-plex', r'$2$-plex', r'clique']
dName = [r'1-dclique', r'2-dclique', r'1-plex', r'2-plex', r'clique']
# data = [sdcc2, pc2, clique20]
# dName = ['dclique',  'plex',  'clique']

# lims = [[0,50], [0,8000]]
cols = ['red', 'orange', 'royalblue', 'black', 'forestgreen']
lab = ['o', 's', '>', 'x','<']
lw = 2
fz = 8
fzLabel = 25

for dA, dN, dC, dL in zip(data, dName, cols, lab):
    plt.plot(range(5,20), dA, marker=dL, color=dC,
        label=dN, linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz)

plt.yscale("log")
# plt.ylim(lims[s-1])
# plt.legend(fontsize=fzLabel/1.2)
plt.legend(ncol=1, fontsize=fzLabel, borderaxespad=0.05, labelspacing=0.2, columnspacing=0.3, handletextpad=0.1,
           bbox_to_anchor=(1.05, 0.2,1,0),loc="lower left")
plt.xlabel(r"Size", fontsize=fzLabel)
plt.ylabel(r"Count", fontsize=fzLabel) 
plt.xticks(fontsize=fzLabel)
plt.yticks(fontsize=fzLabel)    

fig = plt.gcf()
fig.set_size_inches(8, 4)
plt.tight_layout()
plt.show()
fig.savefig('cnt.pdf', bbox_inches='tight', format='pdf') 
# fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 

# bbox_inches='tight',
plt.close()




==> graphs/cnt/tmp.py <==
def bas(n):
    return 2.0**(n)

def f(n):
    a = bas(-n)
    b = 0.
    for i in range(1, n+1):
        b += bas(-i)
    
    return a+b

# for u in range(100):
#     print(u, f(u))

def f2(s, x, n):
    # print(s-n)
    # print(x,x**(s-n))
    return n*(x**(s-n))

for s in [1]:
    for x in [1.0*i/10 for i in range(15, 21)]:
        print(s, x, f2(s, x, 2))

==> graphs/memory/plot.py <==
import matplotlib.pyplot as plt

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42


ama_sdcc = [161800,161936, 161800]
ama_pd = [136596,136460,136596]
ama_pl = [142860,142860,142860]
ama_pc = [403472,277084,264896]

pok_sdcc = [1835792,1836208,1835216]
pok_pd = [1497376,1496680,1497020]
pok_pl = [1521700,1522344,1522024]
pok_pc = [3802028,1945584,1907408]

amas = [ama_pd,ama_sdcc,  ama_pl, ama_pc]
poks = [ pok_pd, pok_sdcc,pok_pl, pok_pc]
dass = [amas, poks]
dnas = ['ama', 'pok']

qss = [[4,7,10],[5,10,15]]
algsName = ["Plist", "Dpivot", "Plist", "Ppivot"]
cols = ['red', 'orange', 'royalblue', 'black']
patterns = ['',  '+', 'x', '\\']

fz = 35

for das, qs, dna in zip(dass, qss, dnas):
    plt.figure(figsize=(8, 6))

    # plt.yscale('log')

    maxD = max(max(das))/1024
    minD = min(min(das))/1024
    plt.ylim([0, int(maxD*1.1)])

    height = [0,]
    xName = ['', ]
    cs = ['b', ]
    ps = ['', ]
    for i in range(3):
        q = qs[i]
        vs = [da[i]/1024 for da in das]

        height += vs
        height.append(0)  

        xName += algsName
        xName.append('')  

        cs += cols
        cs.append('b')

        ps += patterns
        ps.append('')
    print(height)
    print(xName)
    print(cs)
    print(ps)

    bars = plt.bar(range(len(height)), height, width=1, color='white',  edgecolor=cs, linewidth=2)
    i = 0
    for bar in bars:
        bar.set_hatch(ps[i])
        if i < len(algsName) + 1:
            bar.set_label(xName[i])
        i += 1
    
    xlab = "q="+str(qs[0])+"        "+"q="+str(qs[1])+"        "+"q="+str(qs[2])
    plt.xlabel(xlab, fontsize=fz)
    plt.ylabel("Memory (MB)", fontsize=fz)
    plt.xticks([])
    plt.yticks(fontsize=fz)
    plt.legend(ncol=2,  fontsize=fz, borderaxespad=0.05, labelspacing=0.2, columnspacing=0.8, handletextpad=0.1)

    fig = plt.gcf()
    plt.tight_layout()
    plt.show()

    # fig.subplots_adjust(top=0.95, bottom=0.065, left=0.13, right=0.965, hspace=0.2, wspace=0.2)

    fig.savefig('./mem'+dna+'.pdf', bbox_inches='tight', format='pdf') 
    plt.close()




==> graphs/profile/lines.py <==
import matplotlib.pyplot as plt

sdccAstroPh = [-0.0070661907479901715, -0.07361989711478101, -0.13354186551417102, -0.17891485765111098, -0.21055897464558784, -0.23202123256301982, -0.24663138193109968, -0.2567722586865105, -0.26399267362087464, -0.26927062956978437, -0.27322505464758784]
sdccCondMat = [-0.016653843567429296, -0.11784075835732816, -0.17555273055129042, -0.20566441915974668, -0.22163555374376298, -0.23052490363252187, -0.23557495493015237, -0.23824962018440615, -0.23920338988299233, -0.23867993429250017, -0.23667154006972563]
sdccGrQc = [-0.23235598057566276, -0.22661363336381019, -0.22091587745250865, -0.21385800782598371, -0.20451287323970752, -0.1923860644127324, -0.17742397770286736, -0.1599524600507994, -0.14060267187806033, -0.12023610733669972, -0.09984906158967571]
sdccHepPh = [-0.14146723220509722, -0.08009595236807408, -0.041755295438711246, -0.02072618155158175, -0.009968278753116492, -0.004686429350644326, -0.002163191076553902, -0.00098249806925189, -0.00043958744710079727, -0.0001938726248959824, -8.432043903237571e-05]
sdccHepTh = [-0.2469564308829857, -0.2398396460473472, -0.23063842500366089, -0.2198649634566514, -0.20637652582664917, -0.18961992387660118, -0.16960073209314694, -0.14680635218633273, -0.12218906537168372, -0.09711661659583419, -0.07319632309859948]
sdccdblp = [-0.19091884625216418, -0.2047985755288343, -0.21328816984557883, -0.21882127768001622, -0.22247549157059726, -0.22484209827944834, -0.22627588349858033, -0.22700154153625343, -0.22716648613654433, -0.22686983006315242, -0.22617932374498848]

pcAstroPh = [-0.0501262924058714, -0.1024833655696123, -0.15011608915108685, -0.18651458652511557, -0.21262822966608053, -0.2310453865579451, -0.2440849196753147, -0.2534385049968786, -0.2602629757959625, -0.2653349776567844, -0.2691754249967896]
pcCondMat = [-0.05408579892169473, -0.13834057175053638, -0.18426827359095505, -0.20794701698584847, -0.2209262621649877, -0.22857570024246146, -0.23316197975701508, -0.23568093233010604, -0.2365917562961435, -0.2360676385020146, -0.2340804342745626]
pcGrQc = [-0.24176586029239466, -0.2329817966013225, -0.2242871802909237, -0.2151893729880571, -0.2051663065815515, -0.19362782072768692, -0.18017062695230762, -0.1647148130050338, -0.14750254685266068, -0.12904386021783615, -0.11004550677845777]
pcHepPh = [-0.15563007135424237, -0.08368763666561026, -0.042277352514073406, -0.02064647560351809, -0.009855530269290945, -0.004618587807867728, -0.002129134921679609, -0.0009665543503231632, -0.0004323757208721027, -0.00019067976145351233, -8.292993958863956e-05]
pcHepTh = [-0.25696958454341123, -0.24624449882128155, -0.23324405136354096, -0.21982814804167627, -0.2049559571416017, -0.18767350822457413, -0.1676009279969156, -0.14498266862175682, -0.12064173318154593, -0.09587856439809811, -0.07226125748818127]

srpAstroPh = [0.18626725702714136, 0.12933102810404593, 0.012894528293462187, 0.049338566148789835, -0.1312873113398895, -0.08420447105922653]
srpCondMat = [0.2050319991320476, 0.16742174179294117, 0.07269717461144726, 0.11256035071719052, -0.12080973849117259, -0.03875535696682638]
srpGrQc = [-0.049218849971183955, -0.09667656832236289, -0.14456700814580153, -0.1674167833212564, -0.22739564870784348, -0.23049236926534888]
srpHepPh = [-0.0022316990334047193, -0.02730040671590844, -0.06065332475725159, -0.07407987820290435, -0.14269596096270365, -0.14113082055277745]
srpHepTh = [-0.053063191620193136, -0.09613595338992156, -0.14120004340700207, -0.15991231612411583, -0.2081807870599565, -0.20215501708524142]
srpwik = [0.2536816359805386, 0.23433338558656153, 0.15870308760534713, 0.2030262525926103, 0.10731389198959934, 0.17180145519123094]
srpero = [0.24335882314230226, 0.23312474397538901, 0.1708294058992107, 0.21799945347486308, 0.1332548380057074, 0.2198086885849356]
srpama = [0.23726434863229112, 0.2341596552668156, 0.2295422267705932, 0.20596826647463626, 0.00833535202725943, 0.21798332429395068]
srpeua = [0.2293563423082757, 0.2198889946367551, 0.1726097412746532, 0.22059717199410336, 0.20619182367066857, 0.23617127884145153]
srpdblp = [-0.06387114291662453, -0.1004114239718886, -0.1399801509596065, -0.15484968536075513, -0.22360068864551955, -0.19196443330868615]
srpa0302 = [0.23859497223182966, 0.14740530655552078, -0.2041405330943246, -0.1925837009510375, -0.23750841845622475, -0.23954377282485773]
srpa0312 = [0.23773974745828, 0.23483019734678973, 0.23060117214594583, 0.2066461662448538, -0.004778040404671354, 0.21717160733552182]
srpa0505 = [0.23701080202573324, 0.23394539395587136, 0.2293895286417674, 0.2056790545318031, 0.009526669430761428, 0.2197911262101226]
srpwik98 = [0.25369159027380356, 0.23420889602696796, 0.15842665223989108, 0.2029022300412258, 0.10717748618587011, 0.17169267786898218]
srpwik96 = [0.2537530179769354, 0.23439221758892126, 0.1586231138372425, 0.20307330585085567, 0.10726850300594148, 0.17174610147613234]
srpwik94 = [0.25354811668272675, 0.23442937891516555, 0.15928833431416548, 0.2032709676677388, 0.107773668822428, 0.17184779208140524]
srpwik92 = [0.25368694154771887, 0.2343374043895415, 0.1584981301420521, 0.20307870932323255, 0.10748117027789922, 0.17200854640674862]


# sdccAstroPh = [0.134518615342381, 0.39177868816258027, 0.5415112376520942, 0.6405741253208802, 0.7210239174623635, 0.7871524935849166, 0.8389134129324533, 0.8776281784082556, 0.9059549051292536, 0.9267574508639905, 0.942380375422731, 0.9544666775935857, 0.9640655538269944, 0.9718172801631502, 0.9781150425534216, 0.9832168035748324, 0.9873119087403328, 0.9905557990423789, 0.9930854226880589, 0.9950244660307513, 0.9964840864036607, 0.9975622619715203, 0.9983432242293179, 0.9988974974730302, 0.9992825953806629, 0.9995442258546811, 0.9997178023617899, 0.9998300755114929, 0.9999007399584776, 0.9999439175912508, 0.9999694589076128, 0.9999840371095029, 0.9999920333383258, 0.999996227467375, 0.9999983183052237, 0.9999993013840552, 0.9999997330805942, 0.9999999078607349, 0.9999999719740238, 0.9999999927635858, 0.9999999985071324, 0.9999999997802883, 0.9999999999826092, 1.0, 1.0, 1.0, 1.0, 1.0]
# sdccCondMat = [0.10695169680578039, 0.33424813269517173, 0.5218064257921975, 0.6415865733453892, 0.7128249746498074, 0.7492885637336734, 0.767894887324056, 0.782361304392041, 0.7990162756335685, 0.8194497388261986, 0.843261075627693, 0.8692841628457808, 0.8960187646812705, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
# sdccGrQc = [0.36191290392734743, 0.8336337446267728, 0.8838806970509383, 0.8886038744118161, 0.8877329489151105, 0.8829890532157513, 0.873440803272591, 0.8591371082174983, 0.8410295394324673, 0.8203708445092001, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
# sdccHepPh = [0.3923015886087312, 0.8102143438923602, 0.9511614884806954, 0.9883560924511826, 0.9972566013753775, 0.9993487752150112, 0.9998431134218103, 0.9999615168835464, 0.9999903921177294, 0.9999975677859522, 0.9999993794604183, 0.9999998414931363, 0.9999999597067027, 0.9999999898551254, 0.9999999974790421, 0.9999999993832205, 0.9999999998516717, 0.9999999999649756, 0.9999999999918857, 0.9999999999981567, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
# sdccHepTh = [0.11677613957589893, 0.6490851335437839, 0.9751492128607359, 0.9989704305520732, 0.9999587547970105, 0.9999989595041621, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
# sdccdblp = [0.12833889497296896, 0.7781584744153252, 0.9491458040990346, 0.9797586342785992, 0.9900015904000234, 0.9941283859149107, 0.996195330796628, 0.9974577400095226, 0.9983088434752455, 0.9988951161817423, 0.9992938407104188, 0.9995586551904926, 0.9997300583627227, 0.9998382634683842, 0.9999049843220205, 0.9999452265039362, 0.9999689968587452, 0.9999827610140739, 0.9999905801139523, 0.9999949403782945, 0.9999973282329229, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
# pcAstroPh = [0.134518615342381, 0.37197233748357017, 0.5268454239559234, 0.6281517215086577, 0.7104659554537786, 0.7787491198759215, 0.8327153294470663, 0.8733543338315108, 0.903164570391767, 0.9250096333868869, 0.9413141576176868, 0.9538207828901973, 0.9636669881805869, 0.971559537075708, 0.9779365725645863, 0.9830839960179486, 0.9872072897925005, 0.9904705893085214, 0.9930151952928488, 0.9949667874712953, 0.9964373284668173, 0.9975250612991858, 0.9983142780481196, 0.9988755204794231, 0.9992663437595058, 0.9995325401550511, 0.9997096461522184, 0.9998245604771312, 0.9998971355022997, 0.9999416468060688, 0.9999680844706657, 0.9999832410556525, 0.9999915943159202, 0.9999959983300409, 0.9999982059959501, 0.9999992501992259, 0.9999997116705404, 0.9999998997849283, 0.999999969294615, 0.9999999920101718, 0.9999999983381208, 0.9999999997532772, 0.9999999999802904, 1.0, 1.0, 1.0, 1.0, 1.0]
# pcCondMat = [0.10695169680578039, 0.32049114476539925, 0.5071897396609658, 0.6282769872350193, 0.7039036728891862, 0.7447186932040138, 0.7658725405289799, 0.7814979694996413, 0.7986516128786246, 0.8193072438377224, 0.8432148687747059, 0.8692733966129775, 0.8960174247481029, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
# pcGrQc = [0.36191290392734743, 0.8312872826781175, 0.8835807133333945, 0.8885626767216986, 0.8877264387642781, 0.8829878971367384, 0.8734406184888812, 0.8591370850257165, 0.8410295374554936, 0.8203708444230989, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
# pcHepPh = [0.3923015886087312, 0.8066450412480198, 0.9499254611834048, 0.9880815838200336, 0.9972051392326937, 0.9993396198950186, 0.9998414813823916, 0.9999612183698737, 0.9999903358975174, 0.9999975569881175, 0.999999377376974, 0.9999998410949403, 0.9999999596320934, 0.9999999898415077, 0.999999997476629, 0.999999999382806, 0.9999999998516024, 0.9999999999649645, 0.999999999991884, 0.9999999999981564, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
# pcHepTh = [0.11677613957589893, 0.6079131023105369, 0.9664312358905748, 0.9984990309018345, 0.9999505061646892, 0.9999988727962733, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
# pcdblp = [0.12833889497296896, 0.7708584981018871, 0.9485881688967124, 0.9796845099071, 0.9899785909058793, 0.9941202390842169, 0.9961926037656404, 0.9974568977326129, 0.9983086035890574, 0.9988950529877092, 0.9992938252562708, 0.9995586516706192, 0.9997300576142374, 0.9998382633195774, 0.9999049842943545, 0.999945226499131, 0.9999689968579675, 0.9999827610139569, 0.999990580113936, 0.9999949403782924, 0.9999973282329225, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
sdccAstroPh = [0.39177868816258027, 0.5415112376520942, 0.6405741253208802, 0.7210239174623635, 0.7871524935849166, 0.8389134129324533, 0.8776281784082556, 0.9059549051292536, 0.9267574508639905, 0.942380375422731, 0.9544666775935857, 0.9640655538269944, 0.9718172801631502, 0.9781150425534216, 0.9832168035748324, 0.9873119087403328, 0.9905557990423789, 0.9930854226880589, 0.9950244660307513, 0.9964840864036607, 0.9975622619715203, 0.9983432242293179, 0.9988974974730302, 0.9992825953806629, 0.9995442258546811, 0.9997178023617899, 0.9998300755114929, 0.9999007399584776, 0.9999439175912508, 0.9999694589076128, 0.9999840371095029, 0.9999920333383258, 0.999996227467375, 0.9999983183052237, 0.9999993013840552, 0.9999997330805942, 0.9999999078607349, 0.9999999719740238, 0.9999999927635858, 0.9999999985071324, 0.9999999997802883, 0.9999999999826092, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccCondMat = [0.33424813269517173, 0.5218064257921975, 0.6415865733453892, 0.7128249746498074, 0.7492885637336734, 0.767894887324056, 0.782361304392041, 0.7990162756335685, 0.8194497388261986, 0.843261075627693, 0.8692841628457808, 0.8960187646812705, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
sdccGrQc = [0.8336337446267728, 0.8838806970509383, 0.8886038744118161, 0.8877329489151105, 0.8829890532157513, 0.873440803272591, 0.8591371082174983, 0.8410295394324673, 0.8203708445092001, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
sdccHepPh = [0.8102143438923602, 0.9511614884806954, 0.9883560924511826, 0.9972566013753775, 0.9993487752150112, 0.9998431134218103, 0.9999615168835464, 0.9999903921177294, 0.9999975677859522, 0.9999993794604183, 0.9999998414931363, 0.9999999597067027, 0.9999999898551254, 0.9999999974790421, 0.9999999993832205, 0.9999999998516717, 0.9999999999649756, 0.9999999999918857, 0.9999999999981567, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccHepTh = [0.6490851335437839, 0.9751492128607359, 0.9989704305520732, 0.9999587547970105, 0.9999989595041621, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccdblp = [0.7781584744153252, 0.9491458040990346, 0.9797586342785992, 0.9900015904000234, 0.9941283859149107, 0.996195330796628, 0.9974577400095226, 0.9983088434752455, 0.9988951161817423, 0.9992938407104188, 0.9995586551904926, 0.9997300583627227, 0.9998382634683842, 0.9999049843220205, 0.9999452265039362, 0.9999689968587452, 0.9999827610140739, 0.9999905801139523, 0.9999949403782945, 0.9999973282329229, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
#sdccamazon0601 = [0.1873617246557854, 0.2344849199060491, 0.252293789505047, 0.25639690990757574, 0.25147800175257434, 0.23718795195874992, 0.20833244493720815, 0.1499877059257438]
sdccwik = [0.06890734772323873, 0.07803931295195281, 0.08170375413206594, 0.0829722056304925, 0.08268656464754646, 0.08092196348092781, 0.0779398744691156, 0.0741479808444389, 0.06967118354082454, 0.06427696423731588, 0.05748180498944232, 0.04860344382062064, 0.03672334647960173, 0.020739404869251576]
sdcceua = [0.05508786124767229, 0.10051994744038335, 0.1111978074901042, 0.10946159325460054, 0.10299785611415971, 0.0953357666443986, 0.08809716807334733, 0.08173811686306853, 0.07577506137581685, 0.06892392963908597, 0.0592220013791425, 0.04462151394422311, 0.023255813953488372]
sdccero = [0.0943445349755305, 0.11831962296134177, 0.12570325481386693, 0.12579015200376245, 0.12217924858680031, 0.11676057688812455, 0.11071903609508649, 0.1048908993417538, 0.09995226926294504, 0.0964868327667006, 0.0948589003613567, 0.09477767127330294, 0.09464198538273048, 0.09136795570038511, 0.08149383127709237, 0.06294779938587512, 0.03571428571428571]
sdcca0302 = [0.1916818509792465, 0.19286417867656033, 0.149953341468667, 0.01059322033898305]
sdcca0312 = [0.1889306019415261, 0.23639562385501045, 0.2530932121306364, 0.25553827690388625, 0.24852365776276922, 0.2326767613183325, 0.20558751852875412, 0.15398660986001217]
sdcca0505 = [0.18582597800202993, 0.2327024349548986, 0.25008788402523513, 0.25347193688881586, 0.24742250794637097, 0.2319791058158649, 0.20292585614540617, 0.14613180515759314]
sdcca0601 = [0.1873617246557854, 0.2344849199060491, 0.252293789505047, 0.25639690990757574, 0.25147800175257434, 0.23718795195874992, 0.20833244493720815, 0.1499877059257438]
sdccwik98 = [0.06706756223294072, 0.07568822264707509, 0.07897264341815109, 0.07986742057289259, 0.07908369919587496, 0.07660911689507692, 0.0728272149602791, 0.06852240845079263, 0.06424737428622507, 0.059895636021459385, 0.054353484008199934, 0.0450277920500724, 0.02804691483936767]
sdccwik96 = [0.06536713092189578, 0.07330789565263397, 0.07601350535716662, 0.07637929754090224, 0.07514369195109245, 0.07251854457526574, 0.06888972621179712, 0.06444486125444529, 0.058831898698157505, 0.05125559646748133, 0.0405575815411881, 0.024887800897592818]
sdccwik94 = [0.06337890162431654, 0.06987994062672141, 0.07068413095745314, 0.06917197559409172, 0.06654453983090734, 0.06258776640637648, 0.05687546682510646, 0.04927353034122394, 0.039607715648027744, 0.026741996233521657, 0.008639308855291577]
sdccwik92 = [0.061593370668167426, 0.06793108434074725, 0.06901415666298485, 0.0677916564946815, 0.06509955191373146, 0.061181205016908435, 0.055934082480686424, 0.04873580161729576, 0.038803163356112634, 0.025139664804469275, 0.005]

pcAstroPh = [0.37197233748357017, 0.5268454239559234, 0.6281517215086577, 0.7104659554537786, 0.7787491198759215, 0.8327153294470663, 0.8733543338315108, 0.903164570391767, 0.9250096333868869, 0.9413141576176868, 0.9538207828901973, 0.9636669881805869, 0.971559537075708, 0.9779365725645863, 0.9830839960179486, 0.9872072897925005, 0.9904705893085214, 0.9930151952928488, 0.9949667874712953, 0.9964373284668173, 0.9975250612991858, 0.9983142780481196, 0.9988755204794231, 0.9992663437595058, 0.9995325401550511, 0.9997096461522184, 0.9998245604771312, 0.9998971355022997, 0.9999416468060688, 0.9999680844706657, 0.9999832410556525, 0.9999915943159202, 0.9999959983300409, 0.9999982059959501, 0.9999992501992259, 0.9999997116705404, 0.9999998997849283, 0.999999969294615, 0.9999999920101718, 0.9999999983381208, 0.9999999997532772, 0.9999999999802904, 1.0, 1.0, 1.0, 1.0, 1.0]
pcCondMat = [0.32049114476539925, 0.5071897396609658, 0.6282769872350193, 0.7039036728891862, 0.7447186932040138, 0.7658725405289799, 0.7814979694996413, 0.7986516128786246, 0.8193072438377224, 0.8432148687747059, 0.8692733966129775, 0.8960174247481029, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
pcGrQc = [0.8312872826781175, 0.8835807133333945, 0.8885626767216986, 0.8877264387642781, 0.8829878971367384, 0.8734406184888812, 0.8591370850257165, 0.8410295374554936, 0.8203708444230989, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
pcHepPh = [0.8066450412480198, 0.9499254611834048, 0.9880815838200336, 0.9972051392326937, 0.9993396198950186, 0.9998414813823916, 0.9999612183698737, 0.9999903358975174, 0.9999975569881175, 0.999999377376974, 0.9999998410949403, 0.9999999596320934, 0.9999999898415077, 0.999999997476629, 0.999999999382806, 0.9999999998516024, 0.9999999999649645, 0.999999999991884, 0.9999999999981564, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
pcHepTh = [0.6079131023105369, 0.9664312358905748, 0.9984990309018345, 0.9999505061646892, 0.9999988727962733, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
pcdblp = [0.7708584981018871, 0.9485881688967124, 0.9796845099071, 0.9899785909058793, 0.9941202390842169, 0.9961926037656404, 0.9974568977326129, 0.9983086035890574, 0.9988950529877092, 0.9992938252562708, 0.9995586516706192, 0.9997300576142374, 0.9998382633195774, 0.9999049842943545, 0.999945226499131, 0.9999689968579675, 0.9999827610139569, 0.999990580113936, 0.9999949403782924, 0.9999973282329225, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
#pcamazon0601 = [0.16484268725190834, 0.1947872780266915, 0.196966284155944, 0.18761162139692156, 0.17133054835404316, 0.14863606479858804, 0.11729328723710747, 0.07165511570539175]
pcwik = [0.03884026308310195, 0.034342809609538595, 0.02758204796468969, 0.0218398725492197, 0.017181940103772213, 0.013246703126471226, 0.009843693019397012, 0.007006916886440815, 0.0047798096972927655, 0.003112095782448649, 0.0018978585387464909, 0.0010334730722572005, 0.00044919366573664595, 0.00011408164277565596]
pceua = [0.03366402212965995, 0.05316663205951002, 0.04826098418386731, 0.03740912762825201, 0.026475918019005906, 0.017665059965455882, 0.011351555876330138, 0.007135526214217932, 0.004410273041059236, 0.0026324235987073095, 0.001424748863616403, 0.0006022120539194864, 0.00012883277505797475]
pcero = [0.07415189313919895, 0.0771753199178636, 0.0694958217429885, 0.05913300939617322, 0.04845974911787757, 0.03854385350105951, 0.029939296987229108, 0.02288072936812687, 0.017387304758274456, 0.01334212620615029, 0.010542201382761004, 0.008713998256443149, 0.007495401992062308, 0.006420197481719771, 0.005029986457728767, 0.0031847958364620284, 0.0012749681257968552]
pca0302 = [0.1629590971012282, 0.14692131701979508, 0.09548695758166748, 0.004403992953611274]
pca0312 = [0.16376051700007555, 0.19445127949003632, 0.19595573530972224, 0.18563079472665703, 0.16799232043412562, 0.14390612796741944, 0.11215734649122808, 0.0686287806862878]
pca0505 = [0.1629201806238756, 0.19267618634231412, 0.1944901218574642, 0.18449229077486784, 0.16734871576306612, 0.1437894324671962, 0.11210295594249749, 0.06725812252727491]
pca0601 = [0.16484268725190834, 0.1947872780266915, 0.196966284155944, 0.18761162139692156, 0.17133054835404316, 0.14863606479858804, 0.11729328723710747, 0.07165511570539175]
pcwik98 = [0.037118631851305754, 0.03241487101671602, 0.02555073989080961, 0.019862151154151013, 0.015297994154423303, 0.01147150064726316, 0.008210186734090097, 0.005587603807431104, 0.003655043111478195, 0.0023241649612737174, 0.001427913256211161, 0.0008005221663259188, 0.00032628750081571873]
pcwik96 = [0.035692749492971534, 0.030673225622116388, 0.023626817939070094, 0.017888589374082962, 0.013334516298207004, 0.009631544058285254, 0.006645152749061602, 0.004360860890121858, 0.0026959939304673393, 0.0015119268411688046, 0.0006980266376350153, 0.00020329877254200119]
pcwik94 = [0.034042334035960485, 0.02814446085903187, 0.020159539892769456, 0.013810696546459946, 0.009170252078127527, 0.005840921752837137, 0.003430709404556146, 0.0017595592677487268, 0.0007281838702458027, 0.00020250074155201133, 1.7512061432311506e-05]
pcwik92 = [0.03240556477237948, 0.026500019551060502, 0.018923751807702786, 0.013146862276447588, 0.008836388990849231, 0.0056595036994437796, 0.0033796276594964146, 0.001813140273971164, 0.0007983812655742213, 0.00022773509853338597, 1.1613457674753504e-05]


sdcs = [sdccAstroPh,sdccCondMat,sdccGrQc,sdccHepPh,sdccHepTh, 
sdccdblp,sdccwik,sdcceua,sdccero,sdcca0302,sdcca0312,sdcca0505,sdcca0601]
pcs = [pcAstroPh,pcCondMat,pcGrQc,pcHepPh,pcHepTh, pcdblp,pcwik,
pceua,pcero,pca0302,pca0312,pca0505,pca0601]
labs = ['AstroPh','CondMat','GrQc','HepPh','HepTh', 'DBLP','wik','eua','ero',
'ama0302','ama0312','ama0505','ama0601']

sdcs = [sdccAstroPh,sdccCondMat,sdccGrQc,sdccHepPh,sdccHepTh, 
sdccdblp,sdccwik,sdcceua,sdccero]
pcs = [pcAstroPh,pcCondMat,pcGrQc,pcHepPh,pcHepTh, pcdblp,pcwik,
pceua,pcero]
labs = ['AstroPh','CondMat','GrQc','HepPh','HepTh', 'DBLP','wik','eua','ero',
]

sdcs = [sdcca0302,sdcca0312,sdcca0505,sdcca0601]
pcs = [pca0302,pca0312,pca0505,pca0601]
labs = ['ama0302','ama0312','ama0505','ama0601']

# srps = [srpAstroPh,srpCondMat, srpGrQc, srpHepPh,srpHepTh,srpdblp,
#  srpwik,srpero,srpama,srpeua,srpa0302,srpa0312,srpa0505]
# labs = ['AstroPh','CondMat','GrQc','HepPh','HepTh','dblp','wik', 
# 'ero', 'ama','eua','a0302','a0312','a0505']

srps = [ srpa0302,srpa0312,srpa0505,srpama]
labs = ['ama0302','ama0312','ama0505','ama0601',]

# srps = [srpAstroPh,srpCondMat, srpGrQc, srpHepPh,srpHepTh,
#  srpdblp] +  [srpwik,srpero,srpeua]
# labs = ['AstroPh','CondMat','GrQc','HepPh','HepTh','dblp']+ ['wik','ero','eua']

sdcs = [sdccwik,sdccwik98,sdccwik96,sdccwik94,sdccwik92]
pcs = [pcwik,pcwik98,pcwik96,pcwik94,pcwik92]
srps = [srpwik,srpwik98,srpwik96,srpwik94,srpwik92]
labs = ['wik-100%','wik-98%','wik-96%','wik-94%','wik-92%']

# tp="srp"
tp = "hcc"
# na = "co-author+"+"social"
# na = "ama"
na = "wiks"
q = 15
for d, l in zip(pcs, labs):
    q2 = min(q, len(d))
    plt.plot([i for i in range(q2)], d[:q2], label=l)
# plt.yscale('log')
# plt.ylim([-10,10])
plt.legend()
plt.title(tp+" "+na)

fig = plt.gcf()
plt.show()
fig.savefig(tp+na+".png")


==> graphs/profile/pcolors.py <==
cs = []
print("[", end="")
with open("colors.txt") as f:
    for line in f:
        ls = line.split()
        # cs.append(ls[-1])
        # print(ls[-1], end=",")
        for l in ls:
            if l[0] == '#':
                print('\''+l+'\'', end=",")
print("]")
# print(cs)
# print(len(cs))

==> graphs/profile/plot.py <==
from email.header import Header
import matplotlib.pyplot as plt
import matplotlib
import seaborn as sns
import numpy as np
import pandas as pd
# https://stackoverflow.com/questions/43073971/control-individual-linewidths-in-seaborn-heatmap
plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42
fz = 25

# w80=[0.06539784112962256, 0.0315143117885199, -0.023207958982783883, -0.08487467865850233, -0.14509689566680486, -0.19985418928080215, -0.24760624325083475, -0.28809846664618405, -0.3219144299525953, -0.3497663097533717, -0.37184587770073513, -0.38784337636219957, -0.3964311470006437, -0.33146402292125576, 0.0, 0.0]
# # logs/rangeQ/wik90_sdcc
# w90=[0.04148954624024581, 0.007259087895939114, -0.042578099595329585, -0.09511403129484164, -0.14440130570345056, -0.1889673342421156, -0.2280244273163512, -0.26050426183872816, -0.2857603054735863, -0.30403033688601383, -0.3162804129594427, -0.3237911240544592, -0.3278097639481823, -0.3294417664549579, -0.32962086991655265, -0.32762772015501246]
# # wik95_sdcc
# w95=[0.044574998186418635, 0.006032125924203482, -0.051047739024078796, -0.11063999616488034, -0.1633510405929634, -0.20691604843820072, -0.24189632856084445, -0.26907812193500563, -0.28930309990108377, -0.30363190161398557, -0.3132464748590999, -0.3192702226491732, -0.3226558725474967, -0.3241196242028559, -0.32371870268787395, -0.30465609105743624]
# w = [w80,w90,w95]
# w = [[-0.013545264923788831, -0.06646646812909954, -0.11264907716207044, -0.13149174127262264, -0.1355268797655924, -0.13602787339265193, -0.13606271400783296, -0.13606380989560946, -0.13606265774333387, -0.1360577244836176, -0.13603020723706896, -0.13581665593574005, -0.1332297088773805, -0.08658642588549294, 0.0, 0.0],
# [-0.009776212372486387, -0.05488919147375762, -0.09983377120695187, -0.12429480284657932, -0.1327055809859104, -0.1348341083924696, -0.1352434587804777, -0.13529795824880314, -0.13530263355243696, -0.13530173090926031, -0.13529668141899198, -0.1352573377208333, -0.1348055260385351, -0.12710278380374906, -0.04510098780133031, 0.0],
# [-0.002128187289454723, -0.039250850902540185, -0.07983581804668421, -0.10889005234371486, -0.12435048439685516, -0.13106326826634931, -0.13354122587016873, -0.13432155981557492, -0.13452772782570127, -0.13457297955200628, -0.13458065341483494, -0.1345781697696682, -0.13455791518839058, -0.13429775128712315, -0.12758999669451407, 0.0],
# [0.008718592695855334, -0.017314448613500334, -0.051961583895294386, -0.08403640135320277, -0.10728046640126768, -0.12145618441175489, -0.1289688216135331, -0.13241224647294075, -0.1337307255453714, -0.13412502080638392, -0.13420686048256147, -0.13421643644806044, -0.1342164436042538, -0.13421512590851475, -0.13420649961123118, -0.13412384543555422],
# [0.013973936160935401, -0.008880514226663134, -0.04153432494660583, -0.0739536646945527, -0.09935092930873858, -0.11627287217498423, -0.1262211152081809, -0.1314287538838772, -0.1338612876837787, -0.13487569073065375, -0.1352526695290165, -0.13537603674043158, -0.1354092037970635, -0.13541317004714812, -0.13539753764005996, -0.13518752269251924],
# [0.0032746118189219365, -0.01875785702590125, -0.04727943543470289, -0.07449427494555094, -0.09618276996827003, -0.11183092422741904, -0.12239436650342696, -0.12905027479980416, -0.13292781135384085, -0.13500199297451984, -0.136016981857159, -0.13646789405867235, -0.13663870933920805, -0.1366610779310664, -0.13630106811335704, -0.12229833238231401],
# [0.015232269894090551, -0.0011145073913798116, -0.024352399706476863, -0.04846328014077849, -0.06996254275662535, -0.08797760734569669, -0.10269552569005856, -0.11441056802321324, -0.12344447285212085, -0.1301947251840271, -0.13508414689304313, -0.1384872243725963, -0.1406992718091138, -0.14192700303315978, -0.14195975102738187, -0.12737567692146298],
# ]

#clique
# w = [
#     [0.014793071336762284, -0.0069813821790535155, -0.03252173576796735, -0.05679028217536318, -0.07755421334529991, -0.09461542527527751, -0.1083855562362624, -0.11931455634092053, -0.12781755317450413, -0.1342625023616309, -0.13895273901657554, -0.14212513120209413, -0.1439363952778805, -0.14401033660598772, -0.12820113207854014, 0.0],
#     [0.002526968845069653, -0.030646364186044887, -0.06680197777372392, -0.0960321376635193, -0.11497903770649073, -0.1253636380062428, -0.13026282943548365, -0.13222021232636197, -0.13285102312855, -0.13300072689736112, -0.13302286279424472, -0.13302348471232417, -0.13302002772411622, -0.13300071247683617, -0.13284874822540435, -0.13097027120557134],
#  #   [-0.014281449037840455, -0.057457009102634585, -0.09530014160292648, -0.11858659749349751, -0.12974687363616097, -0.1342138283912161, -0.13574668015076735, -0.13619485338698634, -0.13630258708816131, -0.1363200160040746, -0.1363127769823587, -0.1362631919025812, -0.13573136350442744, -0.1247202575909805, 0.0, 0.0],
#   [0.010191934458857558, -0.016975502767162046, -0.04840254905066732, -0.0784600241993432, -0.1040925381204478, -0.1240520348368998, -0.1381373325639289, -0.14698046697535475, -0.15187526515513708, -0.1537344537958339, -0.14449931382372952, -0.05148826124753581, 0.0, 0.0, 0.0, 0.0],
#     [-0.02446923061035488, -0.07566131692902921, -0.11399081837672317, -0.1305518759551665, -0.1354189928159614, -0.1365017883170638, -0.1366783439174081, -0.13669758725839448, -0.1366955300934153, -0.13668340105296756, -0.13661286227729266, -0.13604245954766142, -0.12931049817299584, -0.05858557264164301, 0.0, 0.0],
#     [-0.031261946598460356, -0.08968196420640857, -0.1255693811004901, -0.13606315007939984, -0.1377628514398205, -0.13792317434625254, -0.13793053580380557, -0.13792694495560717, -0.13791383362302773, -0.1378522021008427, -0.13745277473676662, -0.13351910441137416, -0.08275977546159555, 0.0, 0.0, 0.0]
# ]

#sdcc
# w = [
# [0.015232269894090551, -0.0011145073913798116, -0.024352399706476863, -0.04846328014077849, -0.06996254275662535, -0.08797760734569669, -0.10269552569005856, -0.11441056802321324, -0.12344447285212085, -0.1301947251840271, -0.13508414689304313, -0.1384872243725963, -0.1406992718091138, -0.14192700303315978, -0.14195975102738187, -0.12737567692146298],
# [0.008718592695855334, -0.017314448613500334, -0.051961583895294386, -0.08403640135320277, -0.10728046640126768, -0.12145618441175489, -0.1289688216135331, -0.13241224647294075, -0.1337307255453714, -0.13412502080638392, -0.13420686048256147, -0.13421643644806044, -0.1342164436042538, -0.13421512590851475, -0.13420649961123118, -0.13412384543555422],
# [-0.002128187289454723, -0.039250850902540185, -0.07983581804668421, -0.10889005234371486, -0.12435048439685516, -0.13106326826634931, -0.13354122587016873, -0.13432155981557492, -0.13452772782570127, -0.13457297955200628, -0.13458065341483494, -0.1345781697696682, -0.13455791518839058, -0.13429775128712315, -0.12758999669451407, 0.0],
# [-0.009776212372486387, -0.05488919147375762, -0.09983377120695187, -0.12429480284657932, -0.1327055809859104, -0.1348341083924696, -0.1352434587804777, -0.13529795824880314, -0.13530263355243696, -0.13530173090926031, -0.13529668141899198, -0.1352573377208333, -0.1348055260385351, -0.12710278380374906, -0.04510098780133031, 0.0],
# [-0.013545264923788831, -0.06646646812909954, -0.11264907716207044, -0.13149174127262264, -0.1355268797655924, -0.13602787339265193, -0.13606271400783296, -0.13606380989560946, -0.13606265774333387, -0.1360577244836176, -0.13603020723706896, -0.13581665593574005, -0.1332297088773805, -0.08658642588549294, 0.0, 0.0],
# ]

#pc
# w = [
#     [0.019373581314898622, 0.012465560603553598, -0.003394108590588983, -0.023194953456230374, -0.043167992710536535, -0.06137550896393543, -0.07755885510939768, -0.0920931351048202, -0.10517440577731267, -0.11665745018042285, -0.12624957320990804, -0.13375105254733, -0.1391996471745455, -0.14289486613837415, -0.14530005941536614, -0.14685896830782125],
#     [0.015928387399098222, 0.0029759078266893596, -0.022227474523277307, -0.05196068970637988, -0.07940519253610186, -0.10099045968400593, -0.1163093695347939, -0.12636924477645675, -0.13245144131864214, -0.1357635418674525, -0.13734251498650457, -0.13798113332131307, -0.13819300181621846, -0.13824832264341494, -0.13825812159673306, -0.13825523319989563],
# [0.009879963334447883, -0.011669405857441391, -0.04588905041418383, -0.07961242925964586, -0.10460688901521059, -0.11992370657111168, -0.1281819080488743, -0.13214843993614106, -0.13382766700536244, -0.13445234351079738, -0.13466229919777645, -0.13472722612349675, -0.13474285622212245, -0.13473942667165958, -0.1346861576279858, -0.133859059223124],
# #[0.016339978242794966, 0.004833661007409756, -0.01774722834151013, -0.04440186662089527, -0.07007501717828553, -0.09225042208497933, -0.11030424334450736, -0.124069777839806, -0.1336155743632042, -0.13957055348688602, -0.14310647347574318, -0.14528329713660665, -0.1464055222676206, -0.14386017978101362, -0.07346051733498568, 0.0],
# [0.004543126778115264, -0.021624321316128948, -0.06292925356861243, -0.10026416762990195, -0.12240780941645923, -0.13177246427117384, -0.13488708707618158, -0.13572496241008541, -0.13589891214207478, -0.13592270629498926, -0.13592403319242494, -0.13592168053292952, -0.1358999565254788, -0.13553255575402096, -0.11838589976050966, 0.0],
# [0.004144764102033704, -0.026660468160191533, -0.07384225058623385, -0.11113810169036362, -0.1285200084193665, -0.1335823793070264, -0.13457244327792428, -0.13470379742215463, -0.13471578358768677, -0.13471573754785468, -0.13471298898918851, -0.13469798486036794, -0.1345901169123477, -0.13352711967644873, -0.1193204798992281, -0.026943334170793445],
# ]

algs = ['pivoterRaw', 'sdcc', 'pc']
tits = ["clique", "dclique", "plex"]
pivoterRaw =[
[0.014793071336762284, -0.0069813821790535155, -0.03252173576796735, -0.05679028217536318, -0.07755421334529991, -0.09461542527527751, -0.1083855562362624, -0.11931455634092053, -0.12781755317450413, -0.1342625023616309, -0.13895273901657554, -0.14212513120209413, -0.1439363952778805, -0.14401033660598772, -0.12820113207854014] ,
[0.018421280829770886, -0.0030130257126780996, -0.028808161728413547, -0.05397418154081945, -0.07595107458976307, -0.09424892564933335, -0.10925313853509858, -0.12154361234377963, -0.1317014715986508, -0.1402041748564718, -0.14725353137631503, -0.15204724838497174, -0.12928436090873324, 0.0, 0.0] ,
[0.013220769924708794, -0.012159791995119356, -0.043857836194638886, -0.07490820381351383, -0.100222313757884, -0.11825112488940154, -0.12992248721805247, -0.1369066765295412, -0.14070639276823113, -0.1424559656341214, -0.1430348260306506, -0.14301524217540731, -0.14161786899870207, -0.11828136692493084, 0.0] ,
[0.0121435728572765, -0.01520191629114832, -0.047183494880963676, -0.07604941099837664, -0.09837940928161786, -0.11490193798102523, -0.12769595049349178, -0.13816753429341205, -0.14641488275918765, -0.15175293123141823, -0.15215663521685466, -0.10700465103575094, 0.0, 0.0, 0.0] ,
[0.013432580101429234, -0.014804382478996016, -0.048563610983811636, -0.08074428668149773, -0.10750955721062225, -0.12764553475908752, -0.141445942342934, -0.15011461275224366, -0.15484889790339115, -0.15456661936955493, -0.10008620010213605, 0.0, 0.0, 0.0, 0.0] ,
]
sdcc =[
[0.011932240816447429, 0.0008667660634484991, -0.01980194430614265, -0.04362190905795258, -0.06595609776206146, -0.08511106403990844, -0.10108611747070641, -0.11410352145797076, -0.12431048698214751, -0.13196219722333477, -0.1374630657403375, -0.1412673422593047, -0.14377950736630504, -0.1453165418806971, -0.14611179171906988] ,
[0.013917010068024803, 0.004314374747046324, -0.015191830193585686, -0.038722523380020656, -0.061759258478586314, -0.08212706112468798, -0.09931480217347646, -0.11336213920744508, -0.12449841283286187, -0.13313127862477206, -0.13975844905406595, -0.1447997728344731, -0.14833422197340076, -0.14943117989417357, -0.08329684176667364] ,
[0.011668084057918329, -0.0006893711066209481, -0.024441211443542804, -0.0530827671146026, -0.08047601000271884, -0.10276045962648976, -0.11884019469042202, -0.12937924461233333, -0.13569355847364814, -0.13911076023400507, -0.14071295502766754, -0.1413005421169948, -0.14141786656587269, -0.14134800609729614, -0.140198517343889] ,
[0.010965636191920876, -0.003131610702369285, -0.028680257949195823, -0.05760570100634811, -0.0831376346043522, -0.10273098538429476, -0.1170172476491982, -0.1275940748493129, -0.13588698658562842, -0.14256987938772117, -0.14720385965846527, -0.14931079288685833, -0.14775750132802096, -0.06422928118952748, 0.0] ,
[0.01262515783751293, -0.001980923695373606, -0.028247897176632994, -0.05858961429847489, -0.08726391445699846, -0.111454664805353, -0.12973480285972538, -0.14159348896397683, -0.1480188090165582, -0.15098815555574865, -0.152135398927491, -0.15032088501007035, -0.030462378021908296, 0.0, 0.0] ,
]
pc =[
[0.019926182311661194, 0.012821121152879119, -0.0034909202104848624, -0.023856553095008434, -0.04439929194284405, -0.06312614901747055, -0.07977109970912265, -0.09471994722730465, -0.10817434061237381, -0.11998492083242394, -0.12985064411480024, -0.13756609137543033, -0.14317009861185914, -0.14697071789633462, -0.14944451553617874] ,
[0.02036703432853666, 0.01388596953617268, -0.0020566385641496683, -0.023055171532420947, -0.04557873544393933, -0.06723932245753522, -0.08686088141166716, -0.10388677722806347, -0.11794584179102775, -0.12888008504570228, -0.13686933595020936, -0.1423749634486018, -0.1459453860286055, -0.14807038403549325, -0.14909838349142157] ,
[0.019218598917474683, 0.011935958934463647, -0.005611219375391683, -0.02870935858122297, -0.05352694097579721, -0.07714112889728095, -0.09784814592205922, -0.11479840328887604, -0.12765949911491667, -0.13652588588424383, -0.14190339743447336, -0.14464611653398038, -0.14573696857379015, -0.14602005225943523, -0.14593421514665839] ,
[0.017993247004389836, 0.008913178969202823, -0.011128141603467995, -0.03645857969448467, -0.062192996580114894, -0.08488315620777612, -0.10319694424838102, -0.11716942923547773, -0.1274793079687656, -0.13496123321446496, -0.14031072755010612, -0.1440566596217814, -0.14653533049845224, -0.1468098895013548, -0.10841477537607344] ,
[0.019053459648286655, 0.009544559238341993, -0.01186076334669183, -0.039443636897317176, -0.0684258679753919, -0.09489007149178816, -0.1163613276903334, -0.13146763515050502, -0.14032931663319945, -0.14451952361071133, -0.14607618644727424, -0.14652134813390397, -0.14633479594220258, -0.1361844390569875, -0.02933203302765884] ,
]


ws = [pivoterRaw, sdcc, pc]
vmin = np.array(ws).min()
vmax = np.array(ws).max()
fz = 30

cmap = "gray_r"
norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)

gridspec_kw = {"height_ratios":[1,1,1,1,1], "width_ratios" : [1]}
heatmapkws = dict(square=False,  cmap =cmap , linewidths=0,
     vmin= vmin, vmax= vmax,center=-0.05 ) 
# tlabels = ["100%", "95%", "90%", "85%", "80%"]
tlabels = ["100%", "98%", "96%", "94%", "92%"]
i = 0
for w, na, tit in zip(ws, algs, tits):
    fig, axes = plt.subplots(ncols=1, nrows=5, figsize=(10, 5), gridspec_kw=gridspec_kw)
    
    for j in range(len(w)):
        sns.heatmap(np.array(w[j]).reshape((1,15)), ax=axes[j], 
            cbar=False,
            xticklabels=False if j + 1 < len(w) else True, 
            yticklabels=True, **heatmapkws)
        axes[j].set_yticks([0.5])
        axes[j].set_yticklabels([tlabels[j]], rotation=0, fontsize=fz)
    axes[len(w)-1].set_xticklabels([i for i in range(5, 20)], fontsize=fz)
    axes[len(w)-1].set_xlabel("q", fontsize=fz)
    sm = matplotlib.cm.ScalarMappable(cmap=cmap, norm=norm)
    sm.set_array([])
    cax = fig.add_axes([0.95,0.1,0.03,0.8])
    cb = fig.colorbar(sm, cax=cax)
    cb.ax.tick_params(labelsize=fz)

    #plt.show()
    fig.savefig('./{}.pdf'.format(na), bbox_inches='tight', format='pdf') 

    i += 1

    # ax = sns.heatmap(w, cmap='gray_r', center=-0.05)
    # cabr = ax.collections[0].colorbar
    # cabr.ax.tick_params(labelsize=fz)
    # plt.yticks([i+0.5 for i in range(5)], ["100%", "95%", "90%", "85%", "80%"], rotation=0, fontsize=fz)
    # plt.xticks([i+0.5 for i in range(20-5)], [i for i in range(5, 20)], fontsize=fz)
    # plt.xlabel('q', fontsize=fz)
    # plt.ylabel('Edge percentage (%)', fontsize=fz)

    # fig = plt.gcf()
    # fig.set_size_inches(10, 5)
    # fig.subplots_adjust(top=0.97,
    #     bottom=0.187,
    #     left=0.143,
    #     right=0.985,
    #     hspace=0.2,
    #     wspace=0.2
    # )
    # fig.savefig('./{}.pdf'.format(na), bbox_inches='tight', format='pdf') 
    # plt.close()


==> graphs/profile/plotSrpHcc.py <==
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MaxNLocator

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

srpAstroPh = [0.18626725702714136, 0.12933102810404593, 0.012894528293462187, 0.049338566148789835, -0.1312873113398895, -0.08420447105922653]
srpCondMat = [0.2050319991320476, 0.16742174179294117, 0.07269717461144726, 0.11256035071719052, -0.12080973849117259, -0.03875535696682638]
srpGrQc = [-0.049218849971183955, -0.09667656832236289, -0.14456700814580153, -0.1674167833212564, -0.22739564870784348, -0.23049236926534888]
srpHepPh = [-0.0022316990334047193, -0.02730040671590844, -0.06065332475725159, -0.07407987820290435, -0.14269596096270365, -0.14113082055277745]
srpHepTh = [-0.053063191620193136, -0.09613595338992156, -0.14120004340700207, -0.15991231612411583, -0.2081807870599565, -0.20215501708524142]
srpwik = [0.2536816359805386, 0.23433338558656153, 0.15870308760534713, 0.2030262525926103, 0.10731389198959934, 0.17180145519123094]
srpero = [0.24335882314230226, 0.23312474397538901, 0.1708294058992107, 0.21799945347486308, 0.1332548380057074, 0.2198086885849356]
srpama = [0.23726434863229112, 0.2341596552668156, 0.2295422267705932, 0.20596826647463626, 0.00833535202725943, 0.21798332429395068]
srpeua = [0.2293563423082757, 0.2198889946367551, 0.1726097412746532, 0.22059717199410336, 0.20619182367066857, 0.23617127884145153]
srpdblp = [-0.06387114291662453, -0.1004114239718886, -0.1399801509596065, -0.15484968536075513, -0.22360068864551955, -0.19196443330868615]
srpa0302 = [0.23859497223182966, 0.14740530655552078, -0.2041405330943246, -0.1925837009510375, -0.23750841845622475, -0.23954377282485773]
srpa0312 = [0.23773974745828, 0.23483019734678973, 0.23060117214594583, 0.2066461662448538, -0.004778040404671354, 0.21717160733552182]
srpa0505 = [0.23701080202573324, 0.23394539395587136, 0.2293895286417674, 0.2056790545318031, 0.009526669430761428, 0.2197911262101226]

sdccAstroPh = [0.39177868816258027, 0.5415112376520942, 0.6405741253208802, 0.7210239174623635, 0.7871524935849166, 0.8389134129324533, 0.8776281784082556, 0.9059549051292536, 0.9267574508639905, 0.942380375422731, 0.9544666775935857, 0.9640655538269944, 0.9718172801631502, 0.9781150425534216, 0.9832168035748324, 0.9873119087403328, 0.9905557990423789, 0.9930854226880589, 0.9950244660307513, 0.9964840864036607, 0.9975622619715203, 0.9983432242293179, 0.9988974974730302, 0.9992825953806629, 0.9995442258546811, 0.9997178023617899, 0.9998300755114929, 0.9999007399584776, 0.9999439175912508, 0.9999694589076128, 0.9999840371095029, 0.9999920333383258, 0.999996227467375, 0.9999983183052237, 0.9999993013840552, 0.9999997330805942, 0.9999999078607349, 0.9999999719740238, 0.9999999927635858, 0.9999999985071324, 0.9999999997802883, 0.9999999999826092, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccCondMat = [0.33424813269517173, 0.5218064257921975, 0.6415865733453892, 0.7128249746498074, 0.7492885637336734, 0.767894887324056, 0.782361304392041, 0.7990162756335685, 0.8194497388261986, 0.843261075627693, 0.8692841628457808, 0.8960187646812705, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
sdccGrQc = [0.8336337446267728, 0.8838806970509383, 0.8886038744118161, 0.8877329489151105, 0.8829890532157513, 0.873440803272591, 0.8591371082174983, 0.8410295394324673, 0.8203708445092001, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
sdccHepPh = [0.8102143438923602, 0.9511614884806954, 0.9883560924511826, 0.9972566013753775, 0.9993487752150112, 0.9998431134218103, 0.9999615168835464, 0.9999903921177294, 0.9999975677859522, 0.9999993794604183, 0.9999998414931363, 0.9999999597067027, 0.9999999898551254, 0.9999999974790421, 0.9999999993832205, 0.9999999998516717, 0.9999999999649756, 0.9999999999918857, 0.9999999999981567, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccHepTh = [0.6490851335437839, 0.9751492128607359, 0.9989704305520732, 0.9999587547970105, 0.9999989595041621, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccdblp = [0.7781584744153252, 0.9491458040990346, 0.9797586342785992, 0.9900015904000234, 0.9941283859149107, 0.996195330796628, 0.9974577400095226, 0.9983088434752455, 0.9988951161817423, 0.9992938407104188, 0.9995586551904926, 0.9997300583627227, 0.9998382634683842, 0.9999049843220205, 0.9999452265039362, 0.9999689968587452, 0.9999827610140739, 0.9999905801139523, 0.9999949403782945, 0.9999973282329229, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
#sdccamazon0601 = [0.1873617246557854, 0.2344849199060491, 0.252293789505047, 0.25639690990757574, 0.25147800175257434, 0.23718795195874992, 0.20833244493720815, 0.1499877059257438]
sdccwik = [0.06890734772323873, 0.07803931295195281, 0.08170375413206594, 0.0829722056304925, 0.08268656464754646, 0.08092196348092781, 0.0779398744691156, 0.0741479808444389, 0.06967118354082454, 0.06427696423731588, 0.05748180498944232, 0.04860344382062064, 0.03672334647960173, 0.020739404869251576]
sdcceua = [0.05508786124767229, 0.10051994744038335, 0.1111978074901042, 0.10946159325460054, 0.10299785611415971, 0.0953357666443986, 0.08809716807334733, 0.08173811686306853, 0.07577506137581685, 0.06892392963908597, 0.0592220013791425, 0.04462151394422311, 0.023255813953488372]
sdccero = [0.0943445349755305, 0.11831962296134177, 0.12570325481386693, 0.12579015200376245, 0.12217924858680031, 0.11676057688812455, 0.11071903609508649, 0.1048908993417538, 0.09995226926294504, 0.0964868327667006, 0.0948589003613567, 0.09477767127330294, 0.09464198538273048, 0.09136795570038511, 0.08149383127709237, 0.06294779938587512, 0.03571428571428571]
sdcca0302 = [0.1916818509792465, 0.19286417867656033, 0.149953341468667, 0.01059322033898305]
sdcca0312 = [0.1889306019415261, 0.23639562385501045, 0.2530932121306364, 0.25553827690388625, 0.24852365776276922, 0.2326767613183325, 0.20558751852875412, 0.15398660986001217]
sdcca0505 = [0.18582597800202993, 0.2327024349548986, 0.25008788402523513, 0.25347193688881586, 0.24742250794637097, 0.2319791058158649, 0.20292585614540617, 0.14613180515759314]
sdcca0601 = [0.1873617246557854, 0.2344849199060491, 0.252293789505047, 0.25639690990757574, 0.25147800175257434, 0.23718795195874992, 0.20833244493720815, 0.1499877059257438]

pcAstroPh = [0.37197233748357017, 0.5268454239559234, 0.6281517215086577, 0.7104659554537786, 0.7787491198759215, 0.8327153294470663, 0.8733543338315108, 0.903164570391767, 0.9250096333868869, 0.9413141576176868, 0.9538207828901973, 0.9636669881805869, 0.971559537075708, 0.9779365725645863, 0.9830839960179486, 0.9872072897925005, 0.9904705893085214, 0.9930151952928488, 0.9949667874712953, 0.9964373284668173, 0.9975250612991858, 0.9983142780481196, 0.9988755204794231, 0.9992663437595058, 0.9995325401550511, 0.9997096461522184, 0.9998245604771312, 0.9998971355022997, 0.9999416468060688, 0.9999680844706657, 0.9999832410556525, 0.9999915943159202, 0.9999959983300409, 0.9999982059959501, 0.9999992501992259, 0.9999997116705404, 0.9999998997849283, 0.999999969294615, 0.9999999920101718, 0.9999999983381208, 0.9999999997532772, 0.9999999999802904, 1.0, 1.0, 1.0, 1.0, 1.0]
pcCondMat = [0.32049114476539925, 0.5071897396609658, 0.6282769872350193, 0.7039036728891862, 0.7447186932040138, 0.7658725405289799, 0.7814979694996413, 0.7986516128786246, 0.8193072438377224, 0.8432148687747059, 0.8692733966129775, 0.8960174247481029, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
pcGrQc = [0.8312872826781175, 0.8835807133333945, 0.8885626767216986, 0.8877264387642781, 0.8829878971367384, 0.8734406184888812, 0.8591370850257165, 0.8410295374554936, 0.8203708444230989, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
pcHepPh = [0.8066450412480198, 0.9499254611834048, 0.9880815838200336, 0.9972051392326937, 0.9993396198950186, 0.9998414813823916, 0.9999612183698737, 0.9999903358975174, 0.9999975569881175, 0.999999377376974, 0.9999998410949403, 0.9999999596320934, 0.9999999898415077, 0.999999997476629, 0.999999999382806, 0.9999999998516024, 0.9999999999649645, 0.999999999991884, 0.9999999999981564, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
pcHepTh = [0.6079131023105369, 0.9664312358905748, 0.9984990309018345, 0.9999505061646892, 0.9999988727962733, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
pcdblp = [0.7708584981018871, 0.9485881688967124, 0.9796845099071, 0.9899785909058793, 0.9941202390842169, 0.9961926037656404, 0.9974568977326129, 0.9983086035890574, 0.9988950529877092, 0.9992938252562708, 0.9995586516706192, 0.9997300576142374, 0.9998382633195774, 0.9999049842943545, 0.999945226499131, 0.9999689968579675, 0.9999827610139569, 0.999990580113936, 0.9999949403782924, 0.9999973282329225, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
#pcamazon0601 = [0.16484268725190834, 0.1947872780266915, 0.196966284155944, 0.18761162139692156, 0.17133054835404316, 0.14863606479858804, 0.11729328723710747, 0.07165511570539175]
pcwik = [0.03884026308310195, 0.034342809609538595, 0.02758204796468969, 0.0218398725492197, 0.017181940103772213, 0.013246703126471226, 0.009843693019397012, 0.007006916886440815, 0.0047798096972927655, 0.003112095782448649, 0.0018978585387464909, 0.0010334730722572005, 0.00044919366573664595, 0.00011408164277565596]
pceua = [0.03366402212965995, 0.05316663205951002, 0.04826098418386731, 0.03740912762825201, 0.026475918019005906, 0.017665059965455882, 0.011351555876330138, 0.007135526214217932, 0.004410273041059236, 0.0026324235987073095, 0.001424748863616403, 0.0006022120539194864, 0.00012883277505797475]
pcero = [0.07415189313919895, 0.0771753199178636, 0.0694958217429885, 0.05913300939617322, 0.04845974911787757, 0.03854385350105951, 0.029939296987229108, 0.02288072936812687, 0.017387304758274456, 0.01334212620615029, 0.010542201382761004, 0.008713998256443149, 0.007495401992062308, 0.006420197481719771, 0.005029986457728767, 0.0031847958364620284, 0.0012749681257968552]
pca0302 = [0.1629590971012282, 0.14692131701979508, 0.09548695758166748, 0.004403992953611274]
pca0312 = [0.16376051700007555, 0.19445127949003632, 0.19595573530972224, 0.18563079472665703, 0.16799232043412562, 0.14390612796741944, 0.11215734649122808, 0.0686287806862878]
pca0505 = [0.1629201806238756, 0.19267618634231412, 0.1944901218574642, 0.18449229077486784, 0.16734871576306612, 0.1437894324671962, 0.11210295594249749, 0.06725812252727491]
pca0601 = [0.16484268725190834, 0.1947872780266915, 0.196966284155944, 0.18761162139692156, 0.17133054835404316, 0.14863606479858804, 0.11729328723710747, 0.07165511570539175]

sdcsCS = [sdccAstroPh,sdccCondMat,sdccGrQc,sdccHepPh,sdccHepTh, 
sdccdblp,sdccwik,sdcceua,sdccero]
pcsCS = [pcAstroPh,pcCondMat,pcGrQc,pcHepPh,pcHepTh, pcdblp,pcwik,
pceua,pcero]
labs_hcs_CS = ['AstroPh','CondMat','GrQc','HepPh','HepTh', 'DBLP','WikVote','euaEmail','eroEmail']

sdcsAma = [sdcca0302,sdcca0312,sdcca0505,sdcca0601]
pcsAma = [pca0302,pca0312,pca0505,pca0601]
labs_hcs_ama = ['Ama0302','Ama0312','Ama0505','Ama0601']

srpsCS = [srpAstroPh,srpCondMat, srpGrQc, srpHepPh,srpHepTh,
 srpdblp] +  [srpwik,srpero,srpeua]
labs_srp_CS = ['AstroPh','CondMat','GrQc','HepPh','HepTh','DBLP']+ ['WikVote','eroEmail','euaEmail']

srpsAma = [ srpa0302,srpa0312,srpa0505,srpama]
labs_srp_ama = ['Ama0302','Ama0312','Ama0505','Ama0601',]

datas = [(pcsCS, labs_hcs_CS), (pcsAma, labs_hcs_ama), (srpsCS,labs_srp_CS), (srpsAma, labs_srp_ama)]
datas = [(sdcsCS, labs_hcs_CS), (sdcsAma, labs_hcs_ama), (srpsCS,labs_srp_CS), (srpsAma, labs_srp_ama)]
daNames = ["hcsCS", "hcsAma", "srpCs", "srpAma"]

lab = ['o', 's', '>', 'x', '^', 'v', '+', '*', 'p']
cols = ['black', 'darkorange', 'forestgreen', 'royalblue', 
    'r', 'cyan', 'darkviolet', 'crimson', 'slategrey']
lw = 1.5
fz = [13,16,13,16]
ncols = [3, 2,3,2]
fzLabel = 25
ytoB = [0.4,0.3,0.4,0.3]
maxQ = 20
xlabels = ["q","q","subgraphs","subgraphs"]
ylabels = ['HGP','HGP', 'SRP', 'SRP']
stXtick = [4,4,1,1]
steps = [2,1,1,1]
# xTicksL = [range(11-4), range(21-4),range(6),range(6)]

iii = 0
for ys, ysName in datas:
    i = 0
    for y, yName in zip(ys, ysName):
        q = min(maxQ, len(y))
        x = [xx+stXtick[iii] for xx in range(q)]
        plt.plot(x[::steps[iii]], y[:q:steps[iii]], marker=lab[i], color=cols[i],
                label=yName, linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz[iii])
        i += 1

    plt.legend(ncol=ncols[iii], fontsize=fzLabel/1.2,loc="upper center", bbox_to_anchor=(0.0,ytoB[iii],1,1),
    labelspacing=0.2, columnspacing=0.3,handletextpad=0.1)
    # plt.legend(ncol=2, fontsize=fzLabel/1.2, box_to_anchor=(0.3, 1.05), loc=8, borderaxespad=0.5)#,  labelspacing=0.2,# borderaxespad=0.05,
       # columnspacing=0.3)#, handletextpad=0.1)
    plt.xlabel(xlabels[iii], fontsize=fzLabel*1.1)
    plt.ylabel(ylabels[iii], fontsize=fzLabel*1.1)
    plt.xticks( fontsize=fzLabel)

    plt.yticks(fontsize=fzLabel) 
    # plt.subplots_adjust(left=None,bottom=None,right=None,top=None,wspace=0.3,hspace=0.60)
    fig = plt.gcf()
    ax = plt.gca()
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    # fig.set_size_inches(7, 14)
    # plt.tight_layout()
    # plt.show()
    if iii == 3:
        plt.subplots_adjust(top=0.882,
bottom=0.11,
left=0.11,
right=0.9,
hspace=0.2,
wspace=0.2
        )
    elif iii == 2:
        plt.subplots_adjust(top=0.90,
bottom=0.11,
left=0.11,
right=0.9,
hspace=0.2,
wspace=0.2
        )
    fig.savefig(daNames[iii]+".pdf", bbox_inches='tight', format='pdf') 
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    
    # bbox_inches='tight',
    plt.close()

    iii += 1

# for s in [1,2]:
#     dat = data[s-1]
#     i = 0
    
#     for alg, aName, da, qs in zip(algs, algsName, dat, qss):
#         plt.plot(qs, da, marker=lab[i], color='black',
#             label=aName, linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz)
#         i += 1

#     plt.yscale("log")
#     plt.ylim(lims[s-1])
    
#     plt.legend(ncol=2, fontsize=fzLabel/1.2, borderaxespad=0.05, labelspacing=0.2, columnspacing=0.3, handletextpad=0.1)
#     plt.xlabel(r"q", fontsize=fzLabel)
#     plt.ylabel("Time (s)", fontsize=fzLabel) 
#     plt.xticks(fontsize=fzLabel)
#     plt.yticks(fontsize=fzLabel)    

#     fig = plt.gcf()
#     # fig.set_size_inches(8, 6)
#     plt.tight_layout()
#     plt.show()
#     fig.savefig(figName[s-1], bbox_inches='tight', format='pdf') 
#     # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    
#     # bbox_inches='tight',
#     plt.close()




==> graphs/profile/plotSrpHccAll.py <==
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MaxNLocator

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

srpAstroPh = [0.18626725702714136, 0.12933102810404593, 0.012894528293462187, 0.049338566148789835, -0.1312873113398895, -0.08420447105922653]
srpCondMat = [0.2050319991320476, 0.16742174179294117, 0.07269717461144726, 0.11256035071719052, -0.12080973849117259, -0.03875535696682638]
srpGrQc = [-0.049218849971183955, -0.09667656832236289, -0.14456700814580153, -0.1674167833212564, -0.22739564870784348, -0.23049236926534888]
srpHepPh = [-0.0022316990334047193, -0.02730040671590844, -0.06065332475725159, -0.07407987820290435, -0.14269596096270365, -0.14113082055277745]
srpHepTh = [-0.053063191620193136, -0.09613595338992156, -0.14120004340700207, -0.15991231612411583, -0.2081807870599565, -0.20215501708524142]
srpwik = [0.2536816359805386, 0.23433338558656153, 0.15870308760534713, 0.2030262525926103, 0.10731389198959934, 0.17180145519123094]
srpero = [0.24335882314230226, 0.23312474397538901, 0.1708294058992107, 0.21799945347486308, 0.1332548380057074, 0.2198086885849356]
srpama = [0.23726434863229112, 0.2341596552668156, 0.2295422267705932, 0.20596826647463626, 0.00833535202725943, 0.21798332429395068]
srpeua = [0.2293563423082757, 0.2198889946367551, 0.1726097412746532, 0.22059717199410336, 0.20619182367066857, 0.23617127884145153]
srpdblp = [-0.06387114291662453, -0.1004114239718886, -0.1399801509596065, -0.15484968536075513, -0.22360068864551955, -0.19196443330868615]
srpa0302 = [0.23859497223182966, 0.14740530655552078, -0.2041405330943246, -0.1925837009510375, -0.23750841845622475, -0.23954377282485773]
srpa0312 = [0.23773974745828, 0.23483019734678973, 0.23060117214594583, 0.2066461662448538, -0.004778040404671354, 0.21717160733552182]
srpa0505 = [0.23701080202573324, 0.23394539395587136, 0.2293895286417674, 0.2056790545318031, 0.009526669430761428, 0.2197911262101226]

sdccAstroPh = [0.39177868816258027, 0.5415112376520942, 0.6405741253208802, 0.7210239174623635, 0.7871524935849166, 0.8389134129324533, 0.8776281784082556, 0.9059549051292536, 0.9267574508639905, 0.942380375422731, 0.9544666775935857, 0.9640655538269944, 0.9718172801631502, 0.9781150425534216, 0.9832168035748324, 0.9873119087403328, 0.9905557990423789, 0.9930854226880589, 0.9950244660307513, 0.9964840864036607, 0.9975622619715203, 0.9983432242293179, 0.9988974974730302, 0.9992825953806629, 0.9995442258546811, 0.9997178023617899, 0.9998300755114929, 0.9999007399584776, 0.9999439175912508, 0.9999694589076128, 0.9999840371095029, 0.9999920333383258, 0.999996227467375, 0.9999983183052237, 0.9999993013840552, 0.9999997330805942, 0.9999999078607349, 0.9999999719740238, 0.9999999927635858, 0.9999999985071324, 0.9999999997802883, 0.9999999999826092, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccCondMat = [0.33424813269517173, 0.5218064257921975, 0.6415865733453892, 0.7128249746498074, 0.7492885637336734, 0.767894887324056, 0.782361304392041, 0.7990162756335685, 0.8194497388261986, 0.843261075627693, 0.8692841628457808, 0.8960187646812705, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
sdccGrQc = [0.8336337446267728, 0.8838806970509383, 0.8886038744118161, 0.8877329489151105, 0.8829890532157513, 0.873440803272591, 0.8591371082174983, 0.8410295394324673, 0.8203708445092001, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
sdccHepPh = [0.8102143438923602, 0.9511614884806954, 0.9883560924511826, 0.9972566013753775, 0.9993487752150112, 0.9998431134218103, 0.9999615168835464, 0.9999903921177294, 0.9999975677859522, 0.9999993794604183, 0.9999998414931363, 0.9999999597067027, 0.9999999898551254, 0.9999999974790421, 0.9999999993832205, 0.9999999998516717, 0.9999999999649756, 0.9999999999918857, 0.9999999999981567, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccHepTh = [0.6490851335437839, 0.9751492128607359, 0.9989704305520732, 0.9999587547970105, 0.9999989595041621, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
sdccdblp = [0.7781584744153252, 0.9491458040990346, 0.9797586342785992, 0.9900015904000234, 0.9941283859149107, 0.996195330796628, 0.9974577400095226, 0.9983088434752455, 0.9988951161817423, 0.9992938407104188, 0.9995586551904926, 0.9997300583627227, 0.9998382634683842, 0.9999049843220205, 0.9999452265039362, 0.9999689968587452, 0.9999827610140739, 0.9999905801139523, 0.9999949403782945, 0.9999973282329229, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
#sdccamazon0601 = [0.1873617246557854, 0.2344849199060491, 0.252293789505047, 0.25639690990757574, 0.25147800175257434, 0.23718795195874992, 0.20833244493720815, 0.1499877059257438]
sdccwik = [0.06890734772323873, 0.07803931295195281, 0.08170375413206594, 0.0829722056304925, 0.08268656464754646, 0.08092196348092781, 0.0779398744691156, 0.0741479808444389, 0.06967118354082454, 0.06427696423731588, 0.05748180498944232, 0.04860344382062064, 0.03672334647960173, 0.020739404869251576]
sdcceua = [0.05508786124767229, 0.10051994744038335, 0.1111978074901042, 0.10946159325460054, 0.10299785611415971, 0.0953357666443986, 0.08809716807334733, 0.08173811686306853, 0.07577506137581685, 0.06892392963908597, 0.0592220013791425, 0.04462151394422311, 0.023255813953488372]
sdccero = [0.0943445349755305, 0.11831962296134177, 0.12570325481386693, 0.12579015200376245, 0.12217924858680031, 0.11676057688812455, 0.11071903609508649, 0.1048908993417538, 0.09995226926294504, 0.0964868327667006, 0.0948589003613567, 0.09477767127330294, 0.09464198538273048, 0.09136795570038511, 0.08149383127709237, 0.06294779938587512, 0.03571428571428571]
sdcca0302 = [0.1916818509792465, 0.19286417867656033, 0.149953341468667, 0.01059322033898305]
sdcca0312 = [0.1889306019415261, 0.23639562385501045, 0.2530932121306364, 0.25553827690388625, 0.24852365776276922, 0.2326767613183325, 0.20558751852875412, 0.15398660986001217]
sdcca0505 = [0.18582597800202993, 0.2327024349548986, 0.25008788402523513, 0.25347193688881586, 0.24742250794637097, 0.2319791058158649, 0.20292585614540617, 0.14613180515759314]
sdcca0601 = [0.1873617246557854, 0.2344849199060491, 0.252293789505047, 0.25639690990757574, 0.25147800175257434, 0.23718795195874992, 0.20833244493720815, 0.1499877059257438]

pcAstroPh = [0.37197233748357017, 0.5268454239559234, 0.6281517215086577, 0.7104659554537786, 0.7787491198759215, 0.8327153294470663, 0.8733543338315108, 0.903164570391767, 0.9250096333868869, 0.9413141576176868, 0.9538207828901973, 0.9636669881805869, 0.971559537075708, 0.9779365725645863, 0.9830839960179486, 0.9872072897925005, 0.9904705893085214, 0.9930151952928488, 0.9949667874712953, 0.9964373284668173, 0.9975250612991858, 0.9983142780481196, 0.9988755204794231, 0.9992663437595058, 0.9995325401550511, 0.9997096461522184, 0.9998245604771312, 0.9998971355022997, 0.9999416468060688, 0.9999680844706657, 0.9999832410556525, 0.9999915943159202, 0.9999959983300409, 0.9999982059959501, 0.9999992501992259, 0.9999997116705404, 0.9999998997849283, 0.999999969294615, 0.9999999920101718, 0.9999999983381208, 0.9999999997532772, 0.9999999999802904, 1.0, 1.0, 1.0, 1.0, 1.0]
pcCondMat = [0.32049114476539925, 0.5071897396609658, 0.6282769872350193, 0.7039036728891862, 0.7447186932040138, 0.7658725405289799, 0.7814979694996413, 0.7986516128786246, 0.8193072438377224, 0.8432148687747059, 0.8692733966129775, 0.8960174247481029, 0.9218422542875933, 0.945202381236166, 0.9648248766830447, 0.9799113329823413, 0.9902776415605238, 0.9963798174824647, 0.9991992526357935, 1.0, 1.0, 1.0, 1.0]
pcGrQc = [0.8312872826781175, 0.8835807133333945, 0.8885626767216986, 0.8877264387642781, 0.8829878971367384, 0.8734406184888812, 0.8591370850257165, 0.8410295374554936, 0.8203708444230989, 0.7982856782602475, 0.7756021242199669, 0.7528525337229577, 0.7303428846989555, 0.70823011790965, 0.6865831656651006, 0.6654236010315904, 0.6447497695267915, 0.624549799981212, 0.604807968792694, 0.5855074565109777, 0.5666313225458378, 0.5481626944845748, 0.5300846692062198, 0.5123801501874693, 0.49503170866023527, 0.4780214933924173, 0.4613311877128536, 0.44494200315659643, 0.42883469712206596, 0.41298960286685316, 0.3973866621594205, 0.38200545314288237, 0.36682520808561236, 0.3518248175182482, 0.33698281871488905, 0.3222773675503369, 0.30768619346633813, 0.2931865376327234, 0.2787550744248985, 0.26436781609195403, 0.25]
pcHepPh = [0.8066450412480198, 0.9499254611834048, 0.9880815838200336, 0.9972051392326937, 0.9993396198950186, 0.9998414813823916, 0.9999612183698737, 0.9999903358975174, 0.9999975569881175, 0.999999377376974, 0.9999998410949403, 0.9999999596320934, 0.9999999898415077, 0.999999997476629, 0.999999999382806, 0.9999999998516024, 0.9999999999649645, 0.999999999991884, 0.9999999999981564, 0.9999999999995894, 0.9999999999999104, 0.9999999999999809, 0.999999999999996, 0.9999999999999991, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
pcHepTh = [0.6079131023105369, 0.9664312358905748, 0.9984990309018345, 0.9999505061646892, 0.9999988727962733, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
pcdblp = [0.7708584981018871, 0.9485881688967124, 0.9796845099071, 0.9899785909058793, 0.9941202390842169, 0.9961926037656404, 0.9974568977326129, 0.9983086035890574, 0.9988950529877092, 0.9992938252562708, 0.9995586516706192, 0.9997300576142374, 0.9998382633195774, 0.9999049842943545, 0.999945226499131, 0.9999689968579675, 0.9999827610139569, 0.999990580113936, 0.9999949403782924, 0.9999973282329225, 0.9999986128589933, 0.9999992919164535, 0.9999996446466878, 0.99999982469677, 0.9999999150060802, 0.9999999595104649, 0.9999999810539913, 0.9999999912953711, 0.9999999960748851, 0.9999999982637592, 0.9999999992470225, 0.999999999680037, 0.9999999998668735, 0.9999999999458066, 0.9999999999784336, 0.9999999999916176, 0.9999999999968211, 0.999999999998825, 0.9999999999995772, 0.9999999999998522, 0.9999999999999498, 0.9999999999999835, 0.9999999999999948, 0.9999999999999984, 0.9999999999999994, 0.9999999999999999, 1.0]
#pcamazon0601 = [0.16484268725190834, 0.1947872780266915, 0.196966284155944, 0.18761162139692156, 0.17133054835404316, 0.14863606479858804, 0.11729328723710747, 0.07165511570539175]
pcwik = [0.03884026308310195, 0.034342809609538595, 0.02758204796468969, 0.0218398725492197, 0.017181940103772213, 0.013246703126471226, 0.009843693019397012, 0.007006916886440815, 0.0047798096972927655, 0.003112095782448649, 0.0018978585387464909, 0.0010334730722572005, 0.00044919366573664595, 0.00011408164277565596]
pceua = [0.03366402212965995, 0.05316663205951002, 0.04826098418386731, 0.03740912762825201, 0.026475918019005906, 0.017665059965455882, 0.011351555876330138, 0.007135526214217932, 0.004410273041059236, 0.0026324235987073095, 0.001424748863616403, 0.0006022120539194864, 0.00012883277505797475]
pcero = [0.07415189313919895, 0.0771753199178636, 0.0694958217429885, 0.05913300939617322, 0.04845974911787757, 0.03854385350105951, 0.029939296987229108, 0.02288072936812687, 0.017387304758274456, 0.01334212620615029, 0.010542201382761004, 0.008713998256443149, 0.007495401992062308, 0.006420197481719771, 0.005029986457728767, 0.0031847958364620284, 0.0012749681257968552]
pca0302 = [0.1629590971012282, 0.14692131701979508, 0.09548695758166748, 0.004403992953611274]
pca0312 = [0.16376051700007555, 0.19445127949003632, 0.19595573530972224, 0.18563079472665703, 0.16799232043412562, 0.14390612796741944, 0.11215734649122808, 0.0686287806862878]
pca0505 = [0.1629201806238756, 0.19267618634231412, 0.1944901218574642, 0.18449229077486784, 0.16734871576306612, 0.1437894324671962, 0.11210295594249749, 0.06725812252727491]
pca0601 = [0.16484268725190834, 0.1947872780266915, 0.196966284155944, 0.18761162139692156, 0.17133054835404316, 0.14863606479858804, 0.11729328723710747, 0.07165511570539175]

sdcsCS = [sdccAstroPh,sdccCondMat,sdccGrQc,sdccHepPh,sdccHepTh, 
sdccdblp,sdccwik,sdcceua,sdccero]
pcsCS = [pcAstroPh,pcCondMat,pcGrQc,pcHepPh,pcHepTh, pcdblp,pcwik,
pceua,pcero]
labs_hcs_CS = ['AstroPh','CondMat','GrQc','HepPh','HepTh', 'DBLP','WikVote','euaEmail','eroEmail']

sdcsAma = [sdcca0312,sdcca0505,sdcca0601]
labs_sdcs_ama = ['Dclique0312','Dclique0505','Dclique0601']
pcsAma = [pca0312,pca0505,pca0601]
labs_pcs_ama = ['Plex0312','Plex0505','Plex0601']
srpsAma = [ srpa0312,srpa0505,srpama]
labs_srp_ama = ['SRP0312','SRP0505','SRP0601',]

srpsCS = [srpAstroPh,srpCondMat, srpGrQc, srpHepPh,srpHepTh,
 srpdblp] +  [srpwik,srpero,srpeua]
labs_srp_CS = ['AstroPh','CondMat','GrQc','HepPh','HepTh','DBLP']+ ['WikVote','eroEmail','euaEmail']

datas = [(srpsAma+sdcsAma+pcsAma, labs_srp_ama+labs_sdcs_ama+labs_pcs_ama), 
(srpsCS, labs_srp_CS),
        (sdcsCS, labs_hcs_CS),
        (pcsCS, labs_hcs_CS), 
        ]
daNames = ["amaAll",  "srpsCS", "sdcsCS", "pcsCS"]

lab = ['o', 's', '>', 'x', '^', 'v', '+', '*', 'p']
cols = ['black', 'darkorange', 'forestgreen', 'royalblue', 
    'r', 'cyan', 'darkviolet', 'crimson', 'slategrey', ]
lw = 1.5
mfz = [16,16,16,16]
ncols = [3, 3,3,3]
fzLabel = 25
lSize = [18, 25/1.2,25/1.2,25/1.2]
ytoB = [0.4,0.4,0.4,0.4]
maxQ = 20
xlabels = ["subgraphs / q","subgraphs","q","q"]
ylabels = ['SRP / HGP','SRP', 'HGP-dclique', 'HGP-plex']
stXtick = [1,1,4,4]
steps = [1,1,2,2]
# xTicksL = [range(11-4), range(21-4),range(6),range(6)]

iii = 0
for ys, ysName in datas:
    i = 0
    for y, yName in zip(ys, ysName):
        q = min(maxQ, len(y))
        x = [xx+stXtick[iii] for xx in range(q)]
        plt.plot(x[::steps[iii]], y[:q:steps[iii]], marker=lab[i], color=cols[i],
                label=yName, linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=mfz[iii])
        i += 1

    plt.legend(ncol=ncols[iii], fontsize=lSize[iii],loc="upper center", bbox_to_anchor=(0.0,ytoB[iii],1,1),
    labelspacing=0.2, columnspacing=0.3,handletextpad=0.1)
    # plt.legend(ncol=2, fontsize=fzLabel/1.2, box_to_anchor=(0.3, 1.05), loc=8, borderaxespad=0.5)#,  labelspacing=0.2,# borderaxespad=0.05,
       # columnspacing=0.3)#, handletextpad=0.1)
    plt.xlabel(xlabels[iii], fontsize=fzLabel*1.1)
    plt.ylabel(ylabels[iii], fontsize=fzLabel*1.1)
    plt.xticks( fontsize=fzLabel)

    plt.yticks(fontsize=fzLabel) 
    # plt.subplots_adjust(left=None,bottom=None,right=None,top=None,wspace=0.3,hspace=0.60)
    fig = plt.gcf()
    ax = plt.gca()
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    # fig.set_size_inches(7, 14)
    # plt.tight_layout()
    # plt.show()
#     if iii == 3:
#         plt.subplots_adjust(top=0.882,
# bottom=0.11,
# left=0.11,
# right=0.9,
# hspace=0.2,
# wspace=0.2
#         )
#     elif iii == 2:
#         plt.subplots_adjust(top=0.90,
# bottom=0.11,
# left=0.11,
# right=0.9,
# hspace=0.2,
# wspace=0.2
#         )
    fig.savefig(daNames[iii]+".pdf", bbox_inches='tight', format='pdf') 
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    
    # bbox_inches='tight',
    plt.close()

    iii += 1

# for s in [1,2]:
#     dat = data[s-1]
#     i = 0
    
#     for alg, aName, da, qs in zip(algs, algsName, dat, qss):
#         plt.plot(qs, da, marker=lab[i], color='black',
#             label=aName, linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz)
#         i += 1

#     plt.yscale("log")
#     plt.ylim(lims[s-1])
    
#     plt.legend(ncol=2, fontsize=fzLabel/1.2, borderaxespad=0.05, labelspacing=0.2, columnspacing=0.3, handletextpad=0.1)
#     plt.xlabel(r"q", fontsize=fzLabel)
#     plt.ylabel("Time (s)", fontsize=fzLabel) 
#     plt.xticks(fontsize=fzLabel)
#     plt.yticks(fontsize=fzLabel)    

#     fig = plt.gcf()
#     # fig.set_size_inches(8, 6)
#     plt.tight_layout()
#     plt.show()
#     fig.savefig(figName[s-1], bbox_inches='tight', format='pdf') 
#     # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    
#     # bbox_inches='tight',
#     plt.close()




==> graphs/profile/plot_ylabel.py <==
from email.header import Header
import matplotlib.pyplot as plt
import matplotlib
import seaborn as sns
import numpy as np
import pandas as pd
# https://stackoverflow.com/questions/43073971/control-individual-linewidths-in-seaborn-heatmap
plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42
fz = 25

# w80=[0.06539784112962256, 0.0315143117885199, -0.023207958982783883, -0.08487467865850233, -0.14509689566680486, -0.19985418928080215, -0.24760624325083475, -0.28809846664618405, -0.3219144299525953, -0.3497663097533717, -0.37184587770073513, -0.38784337636219957, -0.3964311470006437, -0.33146402292125576, 0.0, 0.0]
# # logs/rangeQ/wik90_sdcc
# w90=[0.04148954624024581, 0.007259087895939114, -0.042578099595329585, -0.09511403129484164, -0.14440130570345056, -0.1889673342421156, -0.2280244273163512, -0.26050426183872816, -0.2857603054735863, -0.30403033688601383, -0.3162804129594427, -0.3237911240544592, -0.3278097639481823, -0.3294417664549579, -0.32962086991655265, -0.32762772015501246]
# # wik95_sdcc
# w95=[0.044574998186418635, 0.006032125924203482, -0.051047739024078796, -0.11063999616488034, -0.1633510405929634, -0.20691604843820072, -0.24189632856084445, -0.26907812193500563, -0.28930309990108377, -0.30363190161398557, -0.3132464748590999, -0.3192702226491732, -0.3226558725474967, -0.3241196242028559, -0.32371870268787395, -0.30465609105743624]
# w = [w80,w90,w95]
# w = [[-0.013545264923788831, -0.06646646812909954, -0.11264907716207044, -0.13149174127262264, -0.1355268797655924, -0.13602787339265193, -0.13606271400783296, -0.13606380989560946, -0.13606265774333387, -0.1360577244836176, -0.13603020723706896, -0.13581665593574005, -0.1332297088773805, -0.08658642588549294, 0.0, 0.0],
# [-0.009776212372486387, -0.05488919147375762, -0.09983377120695187, -0.12429480284657932, -0.1327055809859104, -0.1348341083924696, -0.1352434587804777, -0.13529795824880314, -0.13530263355243696, -0.13530173090926031, -0.13529668141899198, -0.1352573377208333, -0.1348055260385351, -0.12710278380374906, -0.04510098780133031, 0.0],
# [-0.002128187289454723, -0.039250850902540185, -0.07983581804668421, -0.10889005234371486, -0.12435048439685516, -0.13106326826634931, -0.13354122587016873, -0.13432155981557492, -0.13452772782570127, -0.13457297955200628, -0.13458065341483494, -0.1345781697696682, -0.13455791518839058, -0.13429775128712315, -0.12758999669451407, 0.0],
# [0.008718592695855334, -0.017314448613500334, -0.051961583895294386, -0.08403640135320277, -0.10728046640126768, -0.12145618441175489, -0.1289688216135331, -0.13241224647294075, -0.1337307255453714, -0.13412502080638392, -0.13420686048256147, -0.13421643644806044, -0.1342164436042538, -0.13421512590851475, -0.13420649961123118, -0.13412384543555422],
# [0.013973936160935401, -0.008880514226663134, -0.04153432494660583, -0.0739536646945527, -0.09935092930873858, -0.11627287217498423, -0.1262211152081809, -0.1314287538838772, -0.1338612876837787, -0.13487569073065375, -0.1352526695290165, -0.13537603674043158, -0.1354092037970635, -0.13541317004714812, -0.13539753764005996, -0.13518752269251924],
# [0.0032746118189219365, -0.01875785702590125, -0.04727943543470289, -0.07449427494555094, -0.09618276996827003, -0.11183092422741904, -0.12239436650342696, -0.12905027479980416, -0.13292781135384085, -0.13500199297451984, -0.136016981857159, -0.13646789405867235, -0.13663870933920805, -0.1366610779310664, -0.13630106811335704, -0.12229833238231401],
# [0.015232269894090551, -0.0011145073913798116, -0.024352399706476863, -0.04846328014077849, -0.06996254275662535, -0.08797760734569669, -0.10269552569005856, -0.11441056802321324, -0.12344447285212085, -0.1301947251840271, -0.13508414689304313, -0.1384872243725963, -0.1406992718091138, -0.14192700303315978, -0.14195975102738187, -0.12737567692146298],
# ]

#clique
# w = [
#     [0.014793071336762284, -0.0069813821790535155, -0.03252173576796735, -0.05679028217536318, -0.07755421334529991, -0.09461542527527751, -0.1083855562362624, -0.11931455634092053, -0.12781755317450413, -0.1342625023616309, -0.13895273901657554, -0.14212513120209413, -0.1439363952778805, -0.14401033660598772, -0.12820113207854014, 0.0],
#     [0.002526968845069653, -0.030646364186044887, -0.06680197777372392, -0.0960321376635193, -0.11497903770649073, -0.1253636380062428, -0.13026282943548365, -0.13222021232636197, -0.13285102312855, -0.13300072689736112, -0.13302286279424472, -0.13302348471232417, -0.13302002772411622, -0.13300071247683617, -0.13284874822540435, -0.13097027120557134],
#  #   [-0.014281449037840455, -0.057457009102634585, -0.09530014160292648, -0.11858659749349751, -0.12974687363616097, -0.1342138283912161, -0.13574668015076735, -0.13619485338698634, -0.13630258708816131, -0.1363200160040746, -0.1363127769823587, -0.1362631919025812, -0.13573136350442744, -0.1247202575909805, 0.0, 0.0],
#   [0.010191934458857558, -0.016975502767162046, -0.04840254905066732, -0.0784600241993432, -0.1040925381204478, -0.1240520348368998, -0.1381373325639289, -0.14698046697535475, -0.15187526515513708, -0.1537344537958339, -0.14449931382372952, -0.05148826124753581, 0.0, 0.0, 0.0, 0.0],
#     [-0.02446923061035488, -0.07566131692902921, -0.11399081837672317, -0.1305518759551665, -0.1354189928159614, -0.1365017883170638, -0.1366783439174081, -0.13669758725839448, -0.1366955300934153, -0.13668340105296756, -0.13661286227729266, -0.13604245954766142, -0.12931049817299584, -0.05858557264164301, 0.0, 0.0],
#     [-0.031261946598460356, -0.08968196420640857, -0.1255693811004901, -0.13606315007939984, -0.1377628514398205, -0.13792317434625254, -0.13793053580380557, -0.13792694495560717, -0.13791383362302773, -0.1378522021008427, -0.13745277473676662, -0.13351910441137416, -0.08275977546159555, 0.0, 0.0, 0.0]
# ]

#sdcc
# w = [
# [0.015232269894090551, -0.0011145073913798116, -0.024352399706476863, -0.04846328014077849, -0.06996254275662535, -0.08797760734569669, -0.10269552569005856, -0.11441056802321324, -0.12344447285212085, -0.1301947251840271, -0.13508414689304313, -0.1384872243725963, -0.1406992718091138, -0.14192700303315978, -0.14195975102738187, -0.12737567692146298],
# [0.008718592695855334, -0.017314448613500334, -0.051961583895294386, -0.08403640135320277, -0.10728046640126768, -0.12145618441175489, -0.1289688216135331, -0.13241224647294075, -0.1337307255453714, -0.13412502080638392, -0.13420686048256147, -0.13421643644806044, -0.1342164436042538, -0.13421512590851475, -0.13420649961123118, -0.13412384543555422],
# [-0.002128187289454723, -0.039250850902540185, -0.07983581804668421, -0.10889005234371486, -0.12435048439685516, -0.13106326826634931, -0.13354122587016873, -0.13432155981557492, -0.13452772782570127, -0.13457297955200628, -0.13458065341483494, -0.1345781697696682, -0.13455791518839058, -0.13429775128712315, -0.12758999669451407, 0.0],
# [-0.009776212372486387, -0.05488919147375762, -0.09983377120695187, -0.12429480284657932, -0.1327055809859104, -0.1348341083924696, -0.1352434587804777, -0.13529795824880314, -0.13530263355243696, -0.13530173090926031, -0.13529668141899198, -0.1352573377208333, -0.1348055260385351, -0.12710278380374906, -0.04510098780133031, 0.0],
# [-0.013545264923788831, -0.06646646812909954, -0.11264907716207044, -0.13149174127262264, -0.1355268797655924, -0.13602787339265193, -0.13606271400783296, -0.13606380989560946, -0.13606265774333387, -0.1360577244836176, -0.13603020723706896, -0.13581665593574005, -0.1332297088773805, -0.08658642588549294, 0.0, 0.0],
# ]

#pc
# w = [
#     [0.019373581314898622, 0.012465560603553598, -0.003394108590588983, -0.023194953456230374, -0.043167992710536535, -0.06137550896393543, -0.07755885510939768, -0.0920931351048202, -0.10517440577731267, -0.11665745018042285, -0.12624957320990804, -0.13375105254733, -0.1391996471745455, -0.14289486613837415, -0.14530005941536614, -0.14685896830782125],
#     [0.015928387399098222, 0.0029759078266893596, -0.022227474523277307, -0.05196068970637988, -0.07940519253610186, -0.10099045968400593, -0.1163093695347939, -0.12636924477645675, -0.13245144131864214, -0.1357635418674525, -0.13734251498650457, -0.13798113332131307, -0.13819300181621846, -0.13824832264341494, -0.13825812159673306, -0.13825523319989563],
# [0.009879963334447883, -0.011669405857441391, -0.04588905041418383, -0.07961242925964586, -0.10460688901521059, -0.11992370657111168, -0.1281819080488743, -0.13214843993614106, -0.13382766700536244, -0.13445234351079738, -0.13466229919777645, -0.13472722612349675, -0.13474285622212245, -0.13473942667165958, -0.1346861576279858, -0.133859059223124],
# #[0.016339978242794966, 0.004833661007409756, -0.01774722834151013, -0.04440186662089527, -0.07007501717828553, -0.09225042208497933, -0.11030424334450736, -0.124069777839806, -0.1336155743632042, -0.13957055348688602, -0.14310647347574318, -0.14528329713660665, -0.1464055222676206, -0.14386017978101362, -0.07346051733498568, 0.0],
# [0.004543126778115264, -0.021624321316128948, -0.06292925356861243, -0.10026416762990195, -0.12240780941645923, -0.13177246427117384, -0.13488708707618158, -0.13572496241008541, -0.13589891214207478, -0.13592270629498926, -0.13592403319242494, -0.13592168053292952, -0.1358999565254788, -0.13553255575402096, -0.11838589976050966, 0.0],
# [0.004144764102033704, -0.026660468160191533, -0.07384225058623385, -0.11113810169036362, -0.1285200084193665, -0.1335823793070264, -0.13457244327792428, -0.13470379742215463, -0.13471578358768677, -0.13471573754785468, -0.13471298898918851, -0.13469798486036794, -0.1345901169123477, -0.13352711967644873, -0.1193204798992281, -0.026943334170793445],
# ]

algs = ['pivoterRaw', 'sdcc', 'pc']
tits = ["clique", "dclique", "plex"]
pivoterRaw =[
[0.014793071336762284, -0.0069813821790535155, -0.03252173576796735, -0.05679028217536318, -0.07755421334529991, -0.09461542527527751, -0.1083855562362624, -0.11931455634092053, -0.12781755317450413, -0.1342625023616309, -0.13895273901657554, -0.14212513120209413, -0.1439363952778805, -0.14401033660598772, -0.12820113207854014] ,
[0.018421280829770886, -0.0030130257126780996, -0.028808161728413547, -0.05397418154081945, -0.07595107458976307, -0.09424892564933335, -0.10925313853509858, -0.12154361234377963, -0.1317014715986508, -0.1402041748564718, -0.14725353137631503, -0.15204724838497174, -0.12928436090873324, 0.0, 0.0] ,
[0.013220769924708794, -0.012159791995119356, -0.043857836194638886, -0.07490820381351383, -0.100222313757884, -0.11825112488940154, -0.12992248721805247, -0.1369066765295412, -0.14070639276823113, -0.1424559656341214, -0.1430348260306506, -0.14301524217540731, -0.14161786899870207, -0.11828136692493084, 0.0] ,
[0.0121435728572765, -0.01520191629114832, -0.047183494880963676, -0.07604941099837664, -0.09837940928161786, -0.11490193798102523, -0.12769595049349178, -0.13816753429341205, -0.14641488275918765, -0.15175293123141823, -0.15215663521685466, -0.10700465103575094, 0.0, 0.0, 0.0] ,
[0.013432580101429234, -0.014804382478996016, -0.048563610983811636, -0.08074428668149773, -0.10750955721062225, -0.12764553475908752, -0.141445942342934, -0.15011461275224366, -0.15484889790339115, -0.15456661936955493, -0.10008620010213605, 0.0, 0.0, 0.0, 0.0] ,
]
sdcc =[
[0.011932240816447429, 0.0008667660634484991, -0.01980194430614265, -0.04362190905795258, -0.06595609776206146, -0.08511106403990844, -0.10108611747070641, -0.11410352145797076, -0.12431048698214751, -0.13196219722333477, -0.1374630657403375, -0.1412673422593047, -0.14377950736630504, -0.1453165418806971, -0.14611179171906988] ,
[0.013917010068024803, 0.004314374747046324, -0.015191830193585686, -0.038722523380020656, -0.061759258478586314, -0.08212706112468798, -0.09931480217347646, -0.11336213920744508, -0.12449841283286187, -0.13313127862477206, -0.13975844905406595, -0.1447997728344731, -0.14833422197340076, -0.14943117989417357, -0.08329684176667364] ,
[0.011668084057918329, -0.0006893711066209481, -0.024441211443542804, -0.0530827671146026, -0.08047601000271884, -0.10276045962648976, -0.11884019469042202, -0.12937924461233333, -0.13569355847364814, -0.13911076023400507, -0.14071295502766754, -0.1413005421169948, -0.14141786656587269, -0.14134800609729614, -0.140198517343889] ,
[0.010965636191920876, -0.003131610702369285, -0.028680257949195823, -0.05760570100634811, -0.0831376346043522, -0.10273098538429476, -0.1170172476491982, -0.1275940748493129, -0.13588698658562842, -0.14256987938772117, -0.14720385965846527, -0.14931079288685833, -0.14775750132802096, -0.06422928118952748, 0.0] ,
[0.01262515783751293, -0.001980923695373606, -0.028247897176632994, -0.05858961429847489, -0.08726391445699846, -0.111454664805353, -0.12973480285972538, -0.14159348896397683, -0.1480188090165582, -0.15098815555574865, -0.152135398927491, -0.15032088501007035, -0.030462378021908296, 0.0, 0.0] ,
]
pc =[
[0.019926182311661194, 0.012821121152879119, -0.0034909202104848624, -0.023856553095008434, -0.04439929194284405, -0.06312614901747055, -0.07977109970912265, -0.09471994722730465, -0.10817434061237381, -0.11998492083242394, -0.12985064411480024, -0.13756609137543033, -0.14317009861185914, -0.14697071789633462, -0.14944451553617874] ,
[0.02036703432853666, 0.01388596953617268, -0.0020566385641496683, -0.023055171532420947, -0.04557873544393933, -0.06723932245753522, -0.08686088141166716, -0.10388677722806347, -0.11794584179102775, -0.12888008504570228, -0.13686933595020936, -0.1423749634486018, -0.1459453860286055, -0.14807038403549325, -0.14909838349142157] ,
[0.019218598917474683, 0.011935958934463647, -0.005611219375391683, -0.02870935858122297, -0.05352694097579721, -0.07714112889728095, -0.09784814592205922, -0.11479840328887604, -0.12765949911491667, -0.13652588588424383, -0.14190339743447336, -0.14464611653398038, -0.14573696857379015, -0.14602005225943523, -0.14593421514665839] ,
[0.017993247004389836, 0.008913178969202823, -0.011128141603467995, -0.03645857969448467, -0.062192996580114894, -0.08488315620777612, -0.10319694424838102, -0.11716942923547773, -0.1274793079687656, -0.13496123321446496, -0.14031072755010612, -0.1440566596217814, -0.14653533049845224, -0.1468098895013548, -0.10841477537607344] ,
[0.019053459648286655, 0.009544559238341993, -0.01186076334669183, -0.039443636897317176, -0.0684258679753919, -0.09489007149178816, -0.1163613276903334, -0.13146763515050502, -0.14032931663319945, -0.14451952361071133, -0.14607618644727424, -0.14652134813390397, -0.14633479594220258, -0.1361844390569875, -0.02933203302765884] ,
]


ws = [pivoterRaw, sdcc, pc]
vmin = np.array(ws).min()
vmax = np.array(ws).max()
fz = 35

cmap = "gray_r"
norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)

gridspec_kw = {"height_ratios":[1,1,1,1,1], "width_ratios" : [1]}
heatmapkws = dict(square=False,  cmap =cmap , linewidths=0,
     vmin= vmin, vmax= vmax,center=-0.05 ) 
# tlabels = ["100%", "95%", "90%", "85%", "80%"]
tlabels = ["100%", "98%", "96%", "94%", "92%"]
i = 0
for w, na, tit in zip(ws, algs, tits):
    fig, axes = plt.subplots(ncols=1, nrows=5,sharex=True,sharey=False, figsize=(11, 5), gridspec_kw=gridspec_kw)
    
    for j in range(len(w)):
        sns.heatmap(np.array(w[j]).reshape((1,15)), ax=axes[j], 
            cbar=False,
            xticklabels=False if j + 1 < len(w) else True, 
            yticklabels=True, **heatmapkws)
        axes[j].set_yticks([0.5])
        #print(tlabels[j])
        axes[j].set_yticklabels([tlabels[j]], rotation=0, fontsize=fz)
        if j != len(w)-1:
            axes[j].tick_params('x', bottom=False)
    axes[len(w)-1].set_xticklabels([i for i in range(5, 20)], fontsize=fz)
    plt.xlabel("q", fontsize=fz)
    plt.ylabel('Edge percentage (%)', fontsize=fz, loc="bottom", labelpad=30)

    # axes[len(w)-1].set_xlabel("q", fontsize=fz)
    sm = matplotlib.cm.ScalarMappable(cmap=cmap, norm=norm)
    sm.set_array([])
    cax = fig.add_axes([0.95,0.1,0.03,0.8])
    cb = fig.colorbar(sm, cax=cax)
    cb.ax.tick_params(axis='y', width=2, length=12, labelsize=fz)
    
    #plt.show()
    fig.savefig('./{}.pdf'.format(na), bbox_inches='tight', format='pdf') 

    i += 1

    # ax = sns.heatmap(w, cmap='gray_r', center=-0.05)
    # cabr = ax.collections[0].colorbar
    # cabr.ax.tick_params(labelsize=fz)
    # plt.yticks([i+0.5 for i in range(5)], ["100%", "95%", "90%", "85%", "80%"], rotation=0, fontsize=fz)
    # plt.xticks([i+0.5 for i in range(20-5)], [i for i in range(5, 20)], fontsize=fz)
    # plt.xlabel('q', fontsize=fz)
    # plt.ylabel('Edge percentage (%)', fontsize=fz)

    # fig = plt.gcf()
    # fig.set_size_inches(10, 5)
    # fig.subplots_adjust(top=0.97,
    #     bottom=0.187,
    #     left=0.143,
    #     right=0.985,
    #     hspace=0.2,
    #     wspace=0.2
    # )
    # fig.savefig('./{}.pdf'.format(na), bbox_inches='tight', format='pdf') 
    # plt.close()


==> graphs/profile/ptops.py <==
from email.header import Header
import matplotlib.pyplot as plt
import matplotlib
import seaborn as sns
import numpy as np
import pandas as pd
# https://stackoverflow.com/questions/43073971/control-individual-linewidths-in-seaborn-heatmap
plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42
fz = 25

sdcc4 = [-0.008149473632279518, 0.18273991274823026, 0.0, 0.0]
pc4 = [-0.007668385860318909, 0.13688599619478564, 0.1861090340131174, 0.0]
sdcc5 = [-0.007893823751466023, 0.17488142612912058, 0.18344465097179194, 0.0]
pc5 = [-0.007538981421201842, 0.14702313833399305, 0.17783021719164632, 0.17071516628711797]
sdcc6 = [-0.007473290875464024, 0.18060968201402866, 0.18187433081488172, 0.0]
pc6 = [-0.007116992975618691, 0.1567346939937223, 0.17693729638701822, 0.1710803349537537]
sdcc8 = [-0.005206558850987115, 0.16892649727935108, 0.18317167375294005, 0.06193259697978737]
pc8 = [-0.005086141521589535, 0.14133805723465526, 0.18053154726879922, 0.14993532645100427]
sdcc9 = [-0.006162549341287761, 0.1741344257406986, 0.18360686646716148, 0.03720774909864332]
pc9 = [-0.005949465332535481, 0.14790108045901204, 0.1790768114018803, 0.15907963303223657]


sdccs = [sdcc4,sdcc5,sdcc6,sdcc8,sdcc9]
pcs = [pc4,pc5,pc6,pc8,pc9]
ws = [sdccs, pcs]

algs = ['sdcc', 'pc']
tits = ["dclique", "plex"]

vmin = min([min(min(vl) for vl in vList) for vList in ws])
vmax = max([max(max(vl) for vl in vList) for vList in ws])
fz = 30

cmap = "gray_r"
norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)

gridspec_kw = {"height_ratios":[1], "width_ratios" : [1,1,1,1,1]}
heatmapkws = dict(square=False,  cmap =cmap , linewidths=0,)
    # vmin= vmin, vmax= vmax,center=0.1 ) 
# tlabels = ["100%", "95%", "90%", "85%", "80%"]
tlabels = ["Aug 4", "Aug 5", "Aug 6", "Aug 8", "Aug 9"]
i = 0


for w, na, tit in zip(ws, algs, tits):
    fig, axes = plt.subplots(ncols=5, nrows=1, figsize=(6,5), gridspec_kw=gridspec_kw)
    
    for j in range(len(w)):
        sns.heatmap(np.array(w[j]).reshape((-1,1)), ax=axes[j], 
            cbar=False,
            xticklabels=False, 
            yticklabels=False, **heatmapkws)
        # axes[j].set_yticks([0.5])
        # axes[j].set_yticklabels([tlabels[j]], rotation=0, fontsize=fz)
    # axes[len(w)-1].set_xticklabels([i for i in range(5, 20)], fontsize=fz)
    # axes[len(w)-1].set_xlabel("q", fontsize=fz)
    sm = matplotlib.cm.ScalarMappable(cmap=cmap, norm=norm)
    sm.set_array([])
    cax = fig.add_axes([0.95,0.1,0.03,0.8])
    cb = fig.colorbar(sm, cax=cax)
    cb.ax.tick_params(labelsize=fz)
    plt.tight_layout()
    plt.show()
    # fig.savefig('./{}.pdf'.format(na), bbox_inches='tight', format='pdf') 

    i += 1

    # ax = sns.heatmap(w, cmap='gray_r', center=-0.05)
    # cabr = ax.collections[0].colorbar
    # cabr.ax.tick_params(labelsize=fz)
    # plt.yticks([i+0.5 for i in range(5)], ["100%", "95%", "90%", "85%", "80%"], rotation=0, fontsize=fz)
    # plt.xticks([i+0.5 for i in range(20-5)], [i for i in range(5, 20)], fontsize=fz)
    # plt.xlabel('q', fontsize=fz)
    # plt.ylabel('Edge percentage (%)', fontsize=fz)

    # fig = plt.gcf()
    # fig.set_size_inches(10, 5)
    # fig.subplots_adjust(top=0.97,
    #     bottom=0.187,
    #     left=0.143,
    #     right=0.985,
    #     hspace=0.2,
    #     wspace=0.2
    # )
    # fig.savefig('./{}.pdf'.format(na), bbox_inches='tight', format='pdf') 
    # plt.close()


==> graphs/upper/upper.py <==
from tkinter import font
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.rcParams["font.family"] = "Times New Roman"  #全图字号新罗马字体
plt.rcParams['axes.unicode_minus'] = False #用来正常显示负号
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42
# plt.rcParams.update({
#     "font.family": "Times New Roman",  # use serif/main font for text elements
#     "text.usetex": True,     # use inline math for ticks
#     "pgf.rcfonts": False,    # don't setup fonts from rc parameters
#     "pgf.preamble": "\n".join([
#          r"\usepackage{url}",            # load additional packages
#          r"\usepackage{unicode-math}",   # unicode math setup
#          r"\setmainfont{DejaVu Serif}",  # serif font via preamble
#     ])
# })

algs = ["nuppc", "nupsdcc", "pc", "sdcc"]
algsName = ["Ppivot-nup", "Dpivot-nup", "Ppivot", "Dpivot"]
qss = [range(7, 21), range(5,21),range(7, 21), range(5,21)]
lab = ['o', 's', '>', 'x']
lw = 2
fz = 8
fzLabel = 25
data = [ [ [ 17.89 , 18.25 , 17.66 , 15.53 , 13.64 , 11.60 , 9.63 , 7.82 , 6.20 , 4.77 , 3.57 , 2.65 , 1.83 , 1.23 , ],
[ 11.41 , 10.23 , 9.27 , 8.34 , 7.47 , 6.64 , 5.86 , 5.10 , 4.39 , 3.73 , 3.10 , 2.51 , 2.01 , 1.52 , 1.11 , 0.78 , ],
[ 23.32 , 21.98 , 18.78 , 14.81 , 11.05 , 7.89 , 5.47 , 3.69 , 2.44 , 1.60 , 1.04 , 0.69 , 0.45 , 0.29 , ],
[ 9.62 , 9.63 , 8.86 , 7.90 , 6.81 , 5.73 , 4.73 , 3.83 , 3.08 , 2.40 , 1.85 , 1.38 , 1.02 , 0.71 , 0.48 , 0.32 , ],
],
[ [ 2120.30 , 2609.03 , 2844.85 , 2820.16 , 2578.72 , 2295.93 , 1932.36 , 1594.49 , 1285.80 , 999.72 , 764.97 , 567.22 , 402.16 , 280.97 , ],
[ 193.04 , 162.40 , 139.58 , 120.53 , 103.60 , 88.59 , 75.50 , 64.21 , 54.26 , 45.00 , 36.94 , 29.56 , 23.12 , 17.83 , 12.76 , 8.79 , ],
[ 3116.77 , 3520.58 , 3498.49 , 3008.15 , 2331.30 , 1634.33 , 1046.43 , 628.47 , 352.29 , 184.62 , 89.68 , 38.98 , 15.69 , 5.94 , ],
[ 152.70 , 149.78 , 134.90 , 115.61 , 94.17 , 74.72 , 57.68 , 43.48 , 32.33 , 23.31 , 16.59 , 11.46 , 7.76 , 5.11 , 3.22 , 1.94 , ],
],
]

figName = ["s1.pdf", "s2.pdf"]
lims = [[0,50], [0,8000]]
cols = ['red', 'orange', 'royalblue', 'black']

for s in [1,2]:
    dat = data[s-1]
    i = 0
    
    for alg, aName, da, qs in zip(algs, algsName, dat, qss):
        plt.plot(qs, da, marker=lab[i], color=cols[i],
            label=aName, linewidth=lw, markeredgewidth=lw, markerfacecolor='none', markersize=fz)
        i += 1

    plt.yscale("log")
    plt.ylim(lims[s-1])
    
    plt.legend(ncol=2, fontsize=fzLabel/1.2, borderaxespad=0.05, labelspacing=0.2, columnspacing=0.3, handletextpad=0.1)
    plt.xlabel(r"q", fontsize=fzLabel)
    plt.ylabel("Time (s)", fontsize=fzLabel) 
    plt.xticks(fontsize=fzLabel)
    plt.yticks(fontsize=fzLabel)    

    fig = plt.gcf()
    # fig.set_size_inches(8, 6)
    plt.tight_layout()
    plt.show()
    fig.savefig(figName[s-1], bbox_inches='tight', format='pdf') 
    # fig.savefig('./{}.pdf'.format(sheetsName[i]),  backend='pgf') 
    
    # bbox_inches='tight',
    plt.close()



